The Brauer-Picard group of the Asaeda-Haagerup fusion categories

We prove that the Brauer-Picard group of Morita autoequiv- alences of each of the three fusion categories which arise as an even part of the Asaeda-Haagerup subfactor or of its index 2 extension is the Klein four-group. We describe the 36 bimodule categories which occur in the full subgroupoid of the Brauer-Picard groupoid on these three fusion categories. We also classify all irreducible subfactors both of whose even parts are among these categories, of which there are 111 up to isomorphism of the planar algebra (76 up to duality). Although we identify the entire Brauer-Picard group, there may be additional fusion categories in the groupoid. We prove a partial classification of possible additional fusion categories Morita equivalent to the Asaeda-Haagerup fusion categories and make some conjectures about their existence; we hope to address these conjectures in future work.

==> anc/AH1Modules <==
XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: AH1
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 5

Dual data ( given as permutation of 0,..,n-1): 0 1 2 3 4 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

1 1 1 0 0 
1 0 1 0 0 
1 1 2 2 1 
0 0 2 1 1 
0 0 1 1 1 


1 0 1 0 0 
0 1 0 1 0 
1 0 2 1 1 
0 1 1 1 1 
0 0 1 1 0 


1 1 2 2 1 
1 0 2 1 1 
2 2 6 4 3 
2 1 4 3 2 
1 1 3 2 1 


0 0 2 1 1 
0 1 1 1 1 
2 1 4 3 2 
1 1 3 2 1 
1 1 2 1 1 


0 0 1 1 1 
0 0 1 1 0 
1 1 3 2 1 
1 1 2 1 1 
1 0 1 1 1 



Here are the right fusion modules - for each module, the ij^th entry of the k^th matrix is (M_k X_i, M_j), where k,j range over the basis of the module and i ranges over the basis of the fusion ring, with the same ordering as above except the identity element comes first. 

Total modules: 24


Module 1

Number of basis elements: 2

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 




Module 2

Number of basis elements: 3

1 0 0 
0 1 1 
0 0 1 
1 0 3 
0 1 2 
1 1 1 

0 1 0 
1 0 1 
0 0 1 
0 1 3 
1 0 2 
1 1 1 

0 0 1 
1 1 4 
1 1 3 
3 3 10 
2 2 7 
1 1 5 




Module 3

Number of basis elements: 3

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 




Module 4

Number of basis elements: 3

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 2 2 
1 1 2 
3 5 5 
2 4 3 
1 2 3 

0 0 1 
1 2 2 
1 2 1 
3 5 5 
2 3 4 
1 3 2 


 

Module 5

Number of basis elements: 4

1 0 0 0 
0 0 0 1 
0 1 1 0 
0 0 1 2 
1 0 1 1 
0 1 0 1 

0 1 0 0 
0 0 0 1 
1 0 1 0 
0 0 1 2 
0 1 1 1 
1 0 0 1 

0 0 1 0 
0 0 1 2 
1 1 1 1 
1 1 2 5 
1 1 2 3 
0 0 2 2 

0 0 0 1 
1 1 2 3 
0 0 1 3 
2 2 5 8 
1 1 3 6 
1 1 2 4 




Module 6

Number of basis elements: 4

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 2 0 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 0 2 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 


 

Module 7

Number of basis elements: 4

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 1 1 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 1 1 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 


 

Module 8

Number of basis elements: 4

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 


 

Module 9

Number of basis elements: 4

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Module 10

Number of basis elements: 4

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 




Module 11

Number of basis elements: 4

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Module 12

Number of basis elements: 5

1 0 0 0 0 
1 0 0 1 0 
0 0 0 1 0 
0 0 1 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 1 0 0 0 
0 1 1 0 0 
0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 1 0 0 
0 1 2 1 1 
0 1 1 1 1 
1 1 3 3 4 
1 0 2 2 3 
0 0 1 2 2 

0 0 0 1 0 
1 0 1 2 1 
1 0 1 1 1 
1 1 3 3 4 
0 1 2 2 3 
0 0 2 1 2 

0 0 0 0 1 
0 0 1 1 3 
0 0 1 1 2 
1 1 4 4 5 
1 1 3 3 3 
1 1 2 2 2 




Module 13

Number of basis elements: 5

1 0 0 0 0 
0 0 0 0 1 
0 0 0 1 0 
0 1 1 1 1 
0 0 0 1 1 
1 0 0 0 1 

0 1 0 0 0 
0 0 0 1 1 
0 0 1 0 1 
1 1 1 2 2 
0 1 0 1 2 
0 0 1 1 1 

0 0 1 0 0 
0 0 0 1 1 
0 1 0 0 1 
1 1 1 2 2 
0 0 1 1 2 
0 1 0 1 1 

0 0 0 1 0 
0 1 1 1 2 
1 0 0 2 1 
1 2 2 3 5 
1 1 1 3 3 
0 1 1 2 2 

0 0 0 0 1 
1 1 1 2 2 
0 1 1 1 2 
1 2 2 5 6 
1 2 2 3 4 
1 1 1 2 3 




Module 14

Number of basis elements: 5

1 0 0 0 0 
0 1 0 0 1 
0 0 0 0 1 
1 0 1 1 2 
0 1 1 1 1 
0 0 0 1 1 

0 1 0 0 0 
1 0 0 0 1 
0 0 0 0 1 
0 1 1 1 2 
1 0 1 1 1 
0 0 0 1 1 

0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 1 1 2 3 
1 1 1 1 2 
0 0 1 0 2 

0 0 0 1 0 
0 0 1 2 1 
0 0 1 1 1 
1 1 2 2 4 
1 1 1 1 3 
1 1 0 1 2 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
2 2 3 4 7 
1 1 2 3 5 
1 1 2 2 3 




Module 15

Number of basis elements: 5

1 0 0 0 0 
0 0 0 1 1 
1 1 1 0 0 
0 1 1 2 2 
1 1 1 1 1 
1 0 0 1 1 

0 1 0 0 0 
0 0 1 1 1 
1 1 0 0 1 
1 1 1 3 2 
1 1 1 1 2 
0 1 1 1 1 

0 0 1 0 0 
0 1 0 1 1 
1 0 1 1 0 
1 1 1 2 3 
1 1 1 2 1 
0 1 1 1 1 

0 0 0 1 0 
1 1 1 1 2 
0 0 1 2 1 
2 3 2 4 4 
1 1 2 3 3 
1 1 1 2 2 

0 0 0 0 1 
1 1 1 2 1 
0 1 0 1 2 
2 2 3 4 4 
1 2 1 3 3 
1 1 1 2 2 




Module 16

Number of basis elements: 5

1 0 0 0 0 
1 0 0 1 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
0 1 1 1 1 

0 1 0 0 0 
0 1 1 0 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 1 1 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
1 1 0 1 1 

0 0 0 1 0 
1 0 0 1 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 


 

Module 17

Number of basis elements: 5

1 0 0 0 0 
1 1 0 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
0 1 1 1 1 

0 1 0 0 0 
1 1 0 0 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 0 2 0 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 1 0 1 1 

0 0 0 1 0 
0 0 0 2 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 




Module 18

Number of basis elements: 5

1 0 0 0 0 
2 0 0 0 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
0 1 1 1 1 

0 1 0 0 0 
0 2 0 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 0 2 0 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 1 0 1 1 

0 0 0 1 0 
0 0 0 2 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 




Module 19

Number of basis elements: 5

1 0 0 0 0 
0 1 1 1 1 
2 0 0 0 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
0 2 0 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 0 2 0 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
0 0 0 2 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 


 

Module 20

Number of basis elements: 5

1 0 0 0 0 
0 1 1 1 1 
2 0 0 0 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
0 2 0 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 0 1 1 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
0 0 1 1 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 


 

Module 21

Number of basis elements: 5

1 0 0 0 0 
0 1 1 1 1 
1 0 0 1 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
0 1 1 0 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 1 1 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
1 0 0 1 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 




Module 22

Number of basis elements: 6

1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 1 0 0 

0 1 0 0 0 0 
0 0 1 0 0 1 
1 1 0 0 1 0 
0 0 1 1 1 2 
0 1 0 1 1 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
1 1 1 0 0 1 
0 0 1 0 0 1 
0 1 1 1 2 2 
0 0 0 1 1 2 
0 0 0 1 1 1 

0 0 0 1 0 0 
0 0 0 1 1 1 
0 0 0 0 1 1 
0 1 1 1 2 3 
0 1 1 1 1 2 
1 0 1 1 1 1 

0 0 0 0 1 0 
0 0 0 1 1 2 
0 1 0 1 1 1 
0 1 2 2 3 4 
1 1 1 1 2 3 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 1 1 1 2 2 
0 0 1 1 1 2 
1 2 2 3 4 6 
0 1 2 2 3 4 
0 1 1 1 2 3 




Module 23

Number of basis elements: 6

1 0 0 0 0 0 
0 1 0 0 1 0 
1 0 0 1 0 0 
0 0 1 0 1 1 
0 0 0 1 0 1 
0 0 0 0 0 1 

0 1 0 0 0 0 
1 0 0 0 1 0 
0 1 1 0 0 0 
0 0 0 1 1 1 
0 0 1 0 0 1 
0 0 0 0 0 1 

0 0 1 0 0 0 
0 0 0 1 1 1 
0 1 1 0 0 1 
1 0 1 1 2 3 
0 1 1 1 1 2 
0 0 1 1 1 1 

0 0 0 1 0 0 
0 0 1 0 1 1 
1 0 0 1 0 1 
0 1 1 1 2 3 
1 0 1 1 1 2 
0 0 1 1 1 1 

0 0 0 0 1 0 
1 1 1 1 1 1 
0 0 0 0 2 1 
1 1 2 2 2 4 
0 0 1 1 2 3 
0 0 1 1 1 2 

0 0 0 0 0 1 
0 0 1 1 1 3 
0 0 1 1 1 2 
1 1 3 3 4 6 
1 1 2 2 3 4 
1 1 1 1 2 3 


 

Module 24

Number of basis elements: 6

1 0 0 0 0 0 
1 1 1 0 0 0 
1 0 0 1 0 0 
0 1 1 1 1 1 
0 0 0 1 1 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
1 1 0 1 0 1 
0 1 1 0 0 1 
1 1 1 2 2 2 
0 1 1 1 2 1 
0 0 1 1 1 1 

0 0 1 0 0 0 
1 0 1 1 1 0 
0 1 1 0 1 0 
1 1 1 2 2 2 
0 1 1 1 1 2 
0 1 0 1 1 1 

0 0 0 1 0 0 
0 1 1 1 1 1 
1 0 0 1 1 1 
1 2 2 2 3 3 
1 1 1 2 2 2 
0 1 1 2 1 1 

0 0 0 0 1 0 
0 0 1 1 2 1 
0 0 1 1 1 1 
1 2 2 3 3 3 
1 2 1 2 2 2 
1 1 1 1 1 2 

0 0 0 0 0 1 
0 1 0 1 1 2 
0 1 0 1 1 1 
1 2 2 3 3 3 
1 1 2 2 2 2 
1 1 1 1 2 1 




==> anc/AH2Modules <==
XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: AH2
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 8

Dual data ( given as permutation of 0,..,n-1): 0 1 3 2 4 5 6 7 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 


0 0 1 0 0 0 0 0 
0 1 0 0 0 1 0 0 
0 0 0 0 1 0 0 1 
1 0 1 0 0 0 1 0 
0 0 0 1 0 0 0 1 
0 1 0 0 0 1 1 1 
0 0 1 0 0 1 1 1 
0 0 0 1 1 1 1 1 


0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 1 
0 1 0 0 0 1 0 0 
0 0 0 1 0 0 0 1 
1 0 1 0 0 0 1 0 
0 0 1 0 0 1 1 1 
0 1 0 0 0 1 1 1 
0 0 0 1 1 1 1 1 


0 0 0 0 1 0 0 0 
1 0 0 1 0 0 1 0 
0 0 1 0 0 0 0 1 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 1 
0 0 0 1 0 1 1 1 
0 0 0 0 1 1 1 1 
0 1 1 0 0 1 1 1 


0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 1 
1 0 0 1 0 0 1 0 
0 1 0 0 0 0 0 1 
0 0 0 0 1 1 0 0 
0 0 0 0 1 1 1 1 
0 0 0 1 0 1 1 1 
0 1 1 0 0 1 1 1 


0 0 0 0 0 0 1 0 
0 1 0 0 0 1 1 1 
0 0 0 1 0 1 1 1 
0 0 1 0 0 1 1 1 
0 0 0 0 1 1 1 1 
0 1 1 1 1 2 2 2 
1 1 1 1 1 2 2 2 
0 1 1 1 1 2 2 3 


0 0 0 0 0 1 0 0 
0 0 0 1 0 1 1 1 
0 1 0 0 0 1 1 1 
0 0 0 0 1 1 1 1 
0 0 1 0 0 1 1 1 
1 1 1 1 1 2 2 2 
0 1 1 1 1 2 2 2 
0 1 1 1 1 2 2 3 


0 0 0 0 0 0 0 1 
0 0 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 1 0 1 0 1 1 1 
0 1 0 1 0 1 1 1 
0 1 1 1 1 2 2 3 
0 1 1 1 1 2 2 3 
1 1 1 1 1 3 3 2 



Here are the right fusion modules - for each module, the ij^th entry of the k^th matrix is (M_k X_i, M_j), where k,j range over the basis of the module and i ranges over the basis of the fusion ring, with the same ordering as above except the identity element comes first. 

Total modules: 21


Module 1

Number of basis elements: 2

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 




Module 2

Number of basis elements: 3

1 0 0 
0 1 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
0 1 2 
1 0 2 
1 1 2 

0 1 0 
1 0 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
1 0 2 
0 1 2 
1 1 2 

0 0 1 
0 0 1 
1 1 3 
1 1 3 
1 1 3 
1 1 3 
2 2 7 
2 2 7 
2 2 8 




Module 3

Number of basis elements: 3

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 




Module 4

Number of basis elements: 3

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 




Module 5

Number of basis elements: 4

1 0 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
0 0 1 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 1 2 3 
1 2 1 3 
1 2 2 3 

0 0 1 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 1 3 
1 1 2 3 
1 2 2 3 

0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 3 3 4 
1 3 3 4 
1 3 3 5 




Module 6

Number of basis elements: 4

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Module 7

Number of basis elements: 4

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Module 8

Number of basis elements: 5

1 0 0 0 0 
1 0 0 0 0 
0 0 1 1 0 
0 0 1 1 0 
0 1 0 0 1 
0 1 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
0 0 0 2 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 1 
1 0 1 1 0 
0 0 0 1 1 
1 1 0 0 1 
1 1 1 1 2 
1 1 1 2 1 
0 1 1 2 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 1 1 0 
0 0 0 1 1 
1 1 0 0 1 
0 0 0 1 1 
1 1 1 2 1 
1 1 1 1 2 
0 1 1 2 2 

0 0 0 1 0 
0 0 0 0 1 
1 1 1 1 1 
0 1 0 1 2 
1 1 1 1 1 
0 0 1 2 1 
1 1 2 3 3 
1 2 1 3 3 
2 2 2 3 3 

0 0 0 0 1 
0 0 0 1 0 
0 1 0 1 2 
1 1 1 1 1 
0 0 1 2 1 
1 1 1 1 1 
1 2 1 3 3 
1 1 2 3 3 
2 2 2 3 3 




Module 9

Number of basis elements: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 0 1 1 
1 0 0 0 1 
1 0 0 0 1 
0 0 0 1 1 
1 1 1 0 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 1 0 0 1 
0 1 0 0 1 
0 0 1 0 1 
1 1 0 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 0 1 0 1 
0 0 1 0 1 
0 1 0 0 1 
1 0 1 1 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
1 0 0 0 0 
1 0 0 0 1 
0 0 0 1 1 
0 0 0 1 1 
1 0 0 0 1 
0 1 1 1 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 




Module 10

Number of basis elements: 5

1 0 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 0 0 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 1 0 1 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 1 0 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 




Module 11

Number of basis elements: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 1 1 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 1 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 1 0 1 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 1 0 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 




Module 12

Number of basis elements: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 1 0 1 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
2 1 1 1 2 
1 1 1 2 2 
1 2 2 1 2 

0 1 0 0 0 
0 0 1 0 0 
1 0 1 0 1 
1 1 0 0 1 
0 1 0 1 1 
0 0 1 1 1 
1 2 1 1 2 
1 1 2 1 2 
2 1 1 2 2 

0 0 1 0 0 
0 1 0 0 0 
1 1 0 0 1 
1 0 1 0 1 
0 0 1 1 1 
0 1 0 1 1 
1 1 2 1 2 
1 2 1 1 2 
2 1 1 2 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
0 1 1 0 1 
1 1 1 2 2 
2 1 1 1 2 
1 2 2 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 4 




Module 13

Number of basis elements: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 1 0 1 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
2 1 1 1 2 
1 1 1 2 2 
1 2 2 1 2 

0 1 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
1 1 0 0 1 
0 1 0 1 1 
0 1 0 1 1 
1 1 2 1 2 
1 1 2 1 2 
2 1 1 2 2 

0 0 1 0 0 
0 0 1 0 0 
1 0 1 0 1 
1 0 1 0 1 
0 0 1 1 1 
0 0 1 1 1 
1 2 1 1 2 
1 2 1 1 2 
2 1 1 2 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
0 1 1 0 1 
1 1 1 2 2 
2 1 1 1 2 
1 2 2 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 4 




Module 14

Number of basis elements: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 1 1 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 1 0 1 1 0 
1 0 1 0 0 1 
0 0 1 1 1 0 
1 1 0 0 0 1 
0 1 0 1 1 2 
0 0 1 1 1 2 
0 1 1 1 1 2 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 1 0 0 1 
0 1 0 1 1 0 
1 1 0 0 0 1 
0 0 1 1 1 0 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 1 1 1 2 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 1 0 1 0 1 
0 1 0 1 0 1 
0 0 1 1 0 1 
0 0 1 1 0 1 
0 1 1 1 2 2 
0 1 1 1 2 2 
1 1 1 1 1 3 

0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 0 0 1 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 0 1 0 1 1 
0 1 1 2 1 2 
0 1 1 2 1 2 
1 1 1 1 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 0 1 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 2 2 3 3 4 




Module 15

Number of basis elements: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 1 1 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 1 0 1 1 0 
1 0 1 0 0 1 
0 0 1 1 1 0 
1 1 0 0 0 1 
0 1 0 1 1 2 
0 0 1 1 1 2 
0 1 1 1 1 2 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 1 0 0 1 
0 1 0 1 1 0 
1 1 0 0 0 1 
0 0 1 1 1 0 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 1 1 1 2 

0 0 0 1 0 0 
0 0 0 0 1 0 
0 1 0 0 1 1 
0 1 0 1 0 1 
0 0 1 1 0 1 
0 0 1 0 1 1 
0 1 1 2 1 2 
0 1 1 1 2 2 
1 1 1 1 1 3 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 1 0 1 0 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 0 1 1 0 1 
0 1 1 1 2 2 
0 1 1 2 1 2 
1 1 1 1 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 0 1 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 2 2 3 3 4 




Module 16

Number of basis elements: 6

1 0 0 0 0 0 
0 1 0 0 0 0 
0 0 0 0 1 0 
0 1 0 1 0 0 
0 0 0 0 1 0 
1 0 1 0 0 0 
0 0 1 0 0 1 
0 0 0 1 0 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 1 0 1 0 0 
0 0 0 0 1 0 
1 0 1 0 0 0 
0 0 0 0 1 0 
0 0 0 1 0 1 
0 0 1 0 0 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
0 0 0 1 0 0 
0 0 0 0 1 1 
0 1 0 1 0 1 
0 0 0 0 1 1 
1 0 1 0 0 1 
1 0 1 1 1 2 
0 1 1 1 1 2 
0 0 1 1 2 2 

0 0 0 1 0 0 
0 0 1 0 0 0 
0 1 0 1 0 1 
0 0 0 0 1 1 
1 0 1 0 0 1 
0 0 0 0 1 1 
0 1 1 1 1 2 
1 0 1 1 1 2 
0 0 1 1 2 2 

0 0 0 0 1 0 
0 0 0 0 1 0 
1 0 1 0 1 1 
1 0 1 0 1 1 
0 1 0 1 1 1 
0 1 0 1 1 1 
0 0 1 1 2 3 
0 0 1 1 2 3 
1 1 2 2 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 2 2 3 4 
1 1 2 2 3 4 
1 1 2 2 3 5 




Module 17

Number of basis elements: 6

1 0 0 0 0 0 
0 0 0 1 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 0 1 1 1 
1 0 0 0 1 1 
0 1 1 0 1 1 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 0 1 1 
0 1 0 0 1 1 
1 0 0 1 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
1 0 0 1 1 1 

0 0 0 1 0 0 
1 0 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 0 1 0 
1 0 0 0 1 1 
0 0 0 1 1 1 
0 1 1 0 1 1 

0 0 0 0 1 0 
0 0 0 0 0 1 
0 1 1 0 2 1 
1 0 0 1 1 2 
0 1 1 0 1 2 
1 0 0 1 2 1 
1 1 1 1 4 3 
1 1 1 1 3 4 
1 1 1 1 4 4 

0 0 0 0 0 1 
0 0 0 0 1 0 
1 0 0 1 1 2 
0 1 1 0 2 1 
1 0 0 1 2 1 
0 1 1 0 1 2 
1 1 1 1 3 4 
1 1 1 1 4 3 
1 1 1 1 4 4 




Module 18

Number of basis elements: 6

1 0 0 0 0 0 
0 1 0 0 0 0 
0 0 0 1 0 1 
0 0 1 0 1 0 
0 0 1 0 0 1 
0 0 0 1 1 0 
1 0 1 1 1 1 
0 1 1 1 1 1 
1 1 1 1 1 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 1 0 
0 0 0 1 0 1 
0 0 0 1 1 0 
0 0 1 0 0 1 
0 1 1 1 1 1 
1 0 1 1 1 1 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 0 0 1 0 0 
0 1 1 1 1 0 
1 0 1 1 0 1 
1 0 1 1 1 0 
0 1 1 1 0 1 
1 1 2 1 2 2 
1 1 1 2 2 2 
1 1 2 2 2 2 

0 0 0 1 0 0 
0 0 1 0 0 0 
1 0 1 1 0 1 
0 1 1 1 1 0 
0 1 1 1 0 1 
1 0 1 1 1 0 
1 1 1 2 2 2 
1 1 2 1 2 2 
1 1 2 2 2 2 

0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 1 0 1 1 
0 1 1 0 1 1 
1 0 0 1 1 1 
1 0 0 1 1 1 
1 1 2 2 2 1 
1 1 2 2 2 1 
1 1 2 2 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
1 0 0 1 1 1 
1 0 0 1 1 1 
0 1 1 0 1 1 
0 1 1 0 1 1 
1 1 2 2 1 2 
1 1 2 2 1 2 
1 1 2 2 3 1 




Module 19

Number of basis elements: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 0 0 1 1 
0 0 0 0 1 1 
0 0 1 1 0 0 
0 0 1 1 0 0 
1 0 1 1 1 1 
1 0 1 1 1 1 
0 2 1 1 1 1 

0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 1 1 0 0 
0 0 1 1 0 0 
0 0 0 0 1 1 
0 0 0 0 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
2 0 1 1 1 1 

0 0 1 0 0 0 
0 0 0 0 0 1 
0 1 1 1 0 1 
1 0 1 0 1 1 
0 1 1 0 1 1 
1 0 1 1 0 1 
1 1 2 2 2 1 
1 1 1 2 2 2 
1 1 2 2 2 2 

0 0 0 1 0 0 
0 0 0 0 1 0 
0 1 1 1 1 0 
1 0 0 1 1 1 
0 1 0 1 1 1 
1 0 1 1 1 0 
1 1 2 2 1 2 
1 1 2 1 2 2 
1 1 2 2 2 2 

0 0 0 0 1 0 
0 0 0 1 0 0 
1 0 0 1 1 1 
0 1 1 1 1 0 
1 0 1 1 1 0 
0 1 0 1 1 1 
1 1 2 1 2 2 
1 1 2 2 1 2 
1 1 2 2 2 2 

0 0 0 0 0 1 
0 0 1 0 0 0 
1 0 1 0 1 1 
0 1 1 1 0 1 
1 0 1 1 0 1 
0 1 1 0 1 1 
1 1 1 2 2 2 
1 1 2 2 2 1 
1 1 2 2 2 2 




Module 20

Number of basis elements: 7

1 0 0 0 0 0 0 
0 0 0 1 0 0 0 
0 0 0 0 0 1 1 
0 0 1 1 0 1 0 
0 0 0 0 1 0 1 
1 1 0 0 1 0 0 
1 1 0 1 1 1 1 
1 0 1 1 1 1 1 
0 1 1 0 1 1 2 

0 1 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 0 1 
0 0 1 1 1 0 0 
0 0 0 0 0 1 1 
1 1 0 0 0 1 0 
1 1 1 0 1 1 1 
0 1 1 1 1 1 1 
1 0 0 1 1 1 2 

0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 1 1 1 0 0 
0 0 0 0 1 0 1 
1 1 0 0 0 1 0 
0 0 0 0 0 1 1 
0 1 1 1 1 1 1 
1 1 1 0 1 1 1 
1 0 0 1 1 1 2 

0 0 0 1 0 0 0 
1 0 0 0 0 0 0 
0 0 1 1 0 1 0 
0 0 0 0 0 1 1 
1 1 0 0 1 0 0 
0 0 0 0 1 0 1 
1 0 1 1 1 1 1 
1 1 0 1 1 1 1 
0 1 1 0 1 1 2 

0 0 0 0 1 0 0 
0 0 0 0 0 1 0 
0 1 1 0 1 0 1 
1 0 0 1 0 1 1 
0 1 1 0 0 1 1 
1 0 0 1 1 0 1 
1 1 1 1 2 1 2 
1 1 1 1 1 2 2 
1 1 1 1 2 2 2 

0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
1 0 0 1 0 1 1 
0 1 1 0 1 0 1 
1 0 0 1 1 0 1 
0 1 1 0 0 1 1 
1 1 1 1 1 2 2 
1 1 1 1 2 1 2 
1 1 1 1 2 2 2 

0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
1 1 0 0 1 1 1 
1 1 0 0 1 1 1 
0 0 1 1 1 1 1 
0 0 1 1 1 1 1 
1 1 1 1 2 2 3 
1 1 1 1 2 2 3 
2 2 2 2 2 2 2 




Module 21

Number of basis elements: 9

1 0 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 0 1 

0 1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 

0 0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 1 1 0 0 0 1 0 0 
0 0 0 0 0 1 0 0 1 
1 0 0 0 1 0 0 1 0 
0 0 0 1 0 0 0 0 1 
0 0 1 0 0 0 1 1 1 
0 0 0 0 1 0 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 1 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
1 0 0 1 0 0 0 1 0 
0 0 0 0 1 0 0 0 1 
0 1 0 0 0 1 1 0 0 
0 0 1 0 0 0 0 0 1 
0 0 0 1 0 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 1 
0 1 1 0 0 0 1 0 0 
0 0 0 1 0 0 0 0 1 
1 0 0 0 1 0 0 1 0 
0 0 0 0 1 0 1 1 1 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 1 
1 0 0 1 0 0 0 1 0 
0 0 1 0 0 0 0 0 1 
0 1 0 0 0 1 1 0 0 
0 0 0 0 0 1 1 1 1 
0 0 0 1 0 0 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 0 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 0 1 1 1 
0 0 0 0 1 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 1 1 1 1 1 2 2 2 
1 0 1 1 1 1 2 2 2 
0 0 1 1 1 1 2 2 3 

0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 
0 0 0 1 0 0 1 1 1 
0 0 1 0 0 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 0 0 0 1 0 1 1 1 
1 0 1 1 1 1 2 2 2 
0 1 1 1 1 1 2 2 2 
0 0 1 1 1 1 2 2 3 

0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 0 1 
0 0 0 0 1 1 1 1 1 
0 0 0 0 1 1 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 1 1 2 2 3 
0 0 1 1 1 1 2 2 3 
1 1 1 1 1 1 3 3 2 




==> anc/AH3Modules <==
XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: AH3
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 8

Dual data ( given as permutation of 0,..,n-1): 0 1 3 2 4 5 6 7 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 


0 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 


0 0 1 0 0 0 0 0 
0 1 0 0 0 1 0 1 
0 0 0 0 1 1 1 0 
1 0 1 0 0 0 1 1 
0 0 0 1 0 1 1 0 
0 1 0 1 1 1 1 1 
0 0 1 1 1 1 1 1 
0 1 1 0 0 1 1 1 


0 1 0 0 0 0 0 0 
0 0 0 0 1 1 1 0 
0 1 0 0 0 1 0 1 
0 0 0 1 0 1 1 0 
1 0 1 0 0 0 1 1 
0 0 1 1 1 1 1 1 
0 1 0 1 1 1 1 1 
0 1 1 0 0 1 1 1 


0 0 0 0 1 0 0 0 
1 0 0 1 0 0 1 1 
0 0 1 0 0 1 1 0 
0 0 0 0 1 1 0 1 
0 1 0 0 0 1 1 0 
0 1 1 1 0 1 1 1 
0 1 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 


0 0 0 1 0 0 0 0 
0 0 1 0 0 1 1 0 
1 0 0 1 0 0 1 1 
0 1 0 0 0 1 1 0 
0 0 0 0 1 1 0 1 
0 1 1 0 1 1 1 1 
0 1 1 1 0 1 1 1 
0 0 0 1 1 1 1 1 


0 0 0 0 0 0 1 0 
0 1 1 0 1 1 1 1 
0 0 1 1 1 1 1 1 
0 1 1 1 0 1 1 1 
0 1 0 1 1 1 1 1 
0 1 1 1 1 2 2 2 
1 1 1 1 1 2 2 2 
0 1 1 1 1 2 2 1 


0 0 0 0 0 1 0 0 
0 0 1 1 1 1 1 1 
0 1 1 0 1 1 1 1 
0 1 0 1 1 1 1 1 
0 1 1 1 0 1 1 1 
1 1 1 1 1 2 2 2 
0 1 1 1 1 2 2 2 
0 1 1 1 1 2 2 1 


0 0 0 0 0 0 0 1 
0 1 0 1 0 1 1 1 
0 1 0 1 0 1 1 1 
0 0 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 1 1 1 1 2 2 1 
0 1 1 1 1 2 2 1 
1 1 1 1 1 1 1 2 


Here are the right fusion modules - for each module, the ij^th entry of the k^th matrix is (M_k X_i, M_j), where k,j range over the basis of the module and i ranges over the basis of the fusion ring, with the same ordering as above except the identity element comes first.

Total modules: 20

Module 1

Number of basis elements: 2

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 




Module 2

Number of basis elements: 3

1 0 0 
0 1 0 
0 1 1 
1 0 1 
1 0 1 
0 1 1 
1 0 2 
0 1 2 
0 0 2 

0 1 0 
1 0 0 
1 0 1 
0 1 1 
0 1 1 
1 0 1 
0 1 2 
1 0 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 


 

Module 3

Number of basis elements: 3

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 0 2 
1 0 2 
0 0 2 

0 1 0 
0 1 0 
1 0 1 
1 0 1 
1 0 1 
1 0 1 
0 1 2 
0 1 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 




Module 4

Number of basis elements: 3

1 0 0 
1 0 0 
1 1 1 
1 1 1 
1 1 1 
1 1 1 
1 2 2 
1 2 2 
0 2 2 

0 1 0 
0 0 1 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 3 4 
2 4 3 
2 3 3 

0 0 1 
0 1 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 4 3 
2 3 4 
2 3 3 




Module 5

Number of basis elements: 4

1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
1 0 1 1 
0 0 1 1 

0 1 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
1 0 1 1 
0 1 1 1 
0 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 1 2 
0 0 1 2 
0 0 1 2 
0 0 1 2 
1 1 2 3 
1 1 2 3 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 3 6 
1 1 3 6 
1 1 3 5 




Module 6

Number of basis elements: 4

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 


 

Module 7

Number of basis elements: 4

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 


 

Module 8

Number of basis elements: 5

1 0 0 0 0 
0 1 0 0 0 
1 0 0 1 0 
0 0 0 0 1 
0 1 1 0 0 
0 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 0 1 1 0 

0 1 0 0 0 
1 0 0 0 0 
0 0 0 0 1 
1 0 0 1 0 
0 0 0 0 1 
0 1 1 0 0 
0 0 1 0 1 
0 0 0 1 1 
0 0 1 1 0 

0 0 1 0 0 
0 0 0 1 0 
0 0 1 1 2 
1 0 1 2 1 
0 0 1 1 2 
0 1 2 1 1 
0 1 2 2 3 
1 0 2 2 3 
1 1 2 2 2 

0 0 0 1 0 
0 0 1 0 0 
1 0 1 2 1 
0 0 1 1 2 
0 1 2 1 1 
0 0 1 1 2 
1 0 2 2 3 
0 1 2 2 3 
1 1 2 2 2 

0 0 0 0 1 
0 0 0 0 1 
0 1 2 1 2 
0 1 2 1 2 
1 0 1 2 2 
1 0 1 2 2 
1 1 3 3 3 
1 1 3 3 3 
0 0 2 2 4 


 

Module 9

Number of basis elements: 5

1 0 0 0 0 
0 1 0 0 0 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 0 1 1 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 0 0 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 1 1 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 0 2 

0 0 1 0 0 
0 0 0 1 0 
0 1 0 1 1 
0 1 1 0 1 
1 0 1 0 1 
1 0 0 1 1 
1 1 1 0 2 
1 1 0 1 2 
0 0 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 1 1 0 1 
0 1 0 1 1 
1 0 0 1 1 
1 0 1 0 1 
1 1 0 1 2 
1 1 1 0 2 
0 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 4 


 

Module 10

Number of basis elements: 5

1 0 0 0 0 
0 1 0 0 0 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 0 1 1 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 0 0 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 1 1 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 0 2 

0 0 1 0 0 
0 0 1 0 0 
0 1 0 1 1 
0 1 0 1 1 
1 0 0 1 1 
1 0 0 1 1 
1 1 1 0 2 
1 1 1 0 2 
0 0 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
0 1 1 0 1 
0 1 1 0 1 
1 0 1 0 1 
1 0 1 0 1 
1 1 0 1 2 
1 1 0 1 2 
0 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 4 




Module 11

Number of basis elements: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 1 1 1 
1 1 1 0 1 
1 1 1 0 1 
0 1 1 1 1 
2 1 1 1 2 
1 1 1 2 2 
1 1 1 1 2 

0 1 0 0 0 
0 0 1 0 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 0 1 1 1 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 1 0 0 0 
1 1 0 1 1 
1 0 1 1 1 
1 0 1 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 0 0 1 0 
1 0 0 0 0 
1 1 1 0 1 
0 1 1 1 1 
0 1 1 1 1 
1 1 1 0 1 
1 1 1 2 2 
2 1 1 1 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 


 

Module 12

Number of basis elements: 5

1 0 0 0 0 
0 1 0 0 0 
0 1 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
0 1 1 1 1 
2 1 1 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
1 0 1 1 1 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 2 2 
1 1 1 2 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 




Module 13

Number of basis elements: 5

1 0 0 0 0 
1 0 0 0 0 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
2 1 1 1 2 
2 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 1 0 0 0 
1 0 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
1 2 1 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 2 2 
1 1 1 2 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 


 

Module 14

Number of basis elements: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 0 1 0 0 
0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 0 0 0 

0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 1 1 0 1 
0 0 1 1 0 1 
0 0 1 0 1 1 
0 0 1 0 1 1 
0 1 0 1 1 2 
0 1 0 1 1 2 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 0 1 0 0 0 
0 1 0 1 0 1 
0 1 0 1 0 1 
0 1 0 0 1 1 
0 1 0 0 1 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 0 1 0 
1 1 1 1 0 1 
0 0 0 0 1 2 
1 1 1 0 1 1 
0 0 0 1 0 2 
0 1 1 2 1 2 
0 1 1 1 2 2 
0 1 1 1 1 2 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 1 2 
1 1 1 1 0 1 
0 0 0 1 0 2 
1 1 1 0 1 1 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 1 2 2 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 2 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 1 1 2 2 4 


 

Module 15

Number of basis elements: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 0 1 0 0 
0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 0 0 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 0 1 1 0 1 
0 1 0 1 0 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 1 0 1 1 2 
0 0 1 1 1 2 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
0 1 0 1 0 1 
0 0 1 1 0 1 
0 0 1 0 1 1 
0 1 0 0 1 1 
0 0 1 1 1 2 
0 1 0 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 0 1 0 
1 1 1 1 0 1 
0 0 0 0 1 2 
1 1 1 0 1 1 
0 0 0 1 0 2 
0 1 1 2 1 2 
0 1 1 1 2 2 
0 1 1 1 1 2 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 1 2 
1 1 1 1 0 1 
0 0 0 1 0 2 
1 1 1 0 1 1 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 1 2 2 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 2 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 1 1 2 2 4 


 

Module 16

Number of basis elements: 6

1 0 0 0 0 0 
0 0 0 1 0 0 
0 0 1 0 0 1 
0 1 0 0 1 0 
0 1 0 0 0 1 
0 0 1 0 1 0 
1 0 0 0 1 1 
0 0 0 1 1 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 0 0 1 1 0 
1 0 0 0 0 1 
1 0 0 0 1 0 
0 0 0 1 0 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 0 0 0 1 
0 0 0 1 1 0 
0 0 0 1 0 1 
1 0 0 0 1 0 
0 0 1 0 1 1 
0 1 0 0 1 1 
0 0 0 0 1 1 

0 0 0 1 0 0 
1 0 0 0 0 0 
0 1 0 0 1 0 
0 0 1 0 0 1 
0 0 1 0 1 0 
0 1 0 0 0 1 
0 0 0 1 1 1 
1 0 0 0 1 1 
0 0 0 0 1 1 

0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 0 1 2 2 
0 1 0 1 2 2 
1 0 1 0 2 2 
1 0 1 0 2 2 
1 1 1 1 3 4 
1 1 1 1 3 4 
1 1 1 1 4 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
1 0 1 0 2 2 
1 0 1 0 2 2 
0 1 0 1 2 2 
0 1 0 1 2 2 
1 1 1 1 4 3 
1 1 1 1 4 3 
1 1 1 1 2 4 


 

Module 17

Number of basis elements: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 1 0 0 0 1 
0 1 0 0 0 1 
0 0 1 0 1 0 
0 0 1 0 1 0 
0 0 0 1 1 1 
0 0 0 1 1 1 
1 1 1 1 0 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
1 1 0 1 0 1 
0 0 0 1 1 1 
1 0 1 1 1 0 
0 0 0 1 1 1 
0 1 1 1 1 2 
0 1 1 1 2 1 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 1 1 1 
1 1 0 1 0 1 
0 0 0 1 1 1 
1 0 1 1 1 0 
0 1 1 1 2 1 
0 1 1 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 1 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 1 1 2 2 2 
1 1 1 2 2 2 
1 1 1 1 2 2 

0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 1 1 2 1 
1 1 1 1 1 1 
0 1 0 1 1 2 
1 1 1 1 1 1 
1 1 2 2 2 2 
1 2 1 2 2 2 
0 1 1 2 2 2 

0 0 0 0 0 1 
0 0 0 0 1 0 
1 1 1 1 1 1 
0 0 1 1 2 1 
1 1 1 1 1 1 
0 1 0 1 1 2 
1 2 1 2 2 2 
1 1 2 2 2 2 
0 1 1 2 2 2 




Module 18

Number of basis elements: 6

1 0 0 0 0 0 
0 1 0 0 0 0 
1 0 0 0 1 1 
0 1 1 1 0 0 
0 1 0 0 1 1 
1 0 1 1 0 0 
1 0 1 1 1 1 
0 1 1 1 1 1 
0 0 1 1 1 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 1 1 1 0 0 
1 0 0 0 1 1 
1 0 1 1 0 0 
0 1 0 0 1 1 
0 1 1 1 1 1 
1 0 1 1 1 1 
0 0 1 1 1 1 

0 0 1 0 0 0 
0 0 0 1 0 0 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 0 1 1 1 1 
1 0 1 1 1 1 
1 1 1 2 2 2 
1 1 2 1 2 2 
1 1 2 2 1 1 

0 0 0 1 0 0 
0 0 1 0 0 0 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 0 1 1 1 1 
1 0 1 1 1 1 
1 1 2 1 2 2 
1 1 1 2 2 2 
1 1 2 2 1 1 

0 0 0 0 1 0 
0 0 0 0 0 1 
1 0 1 1 1 1 
1 0 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 1 2 2 1 2 
1 1 2 2 2 1 
1 1 1 1 2 2 

0 0 0 0 0 1 
0 0 0 0 1 0 
1 0 1 1 1 1 
1 0 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 1 2 2 2 1 
1 1 2 2 1 2 
1 1 1 1 2 2 




Module 19

Number of basis elements: 7

1 0 0 0 0 0 0 
0 0 0 1 0 0 0 
0 0 0 0 1 0 1 
0 0 1 1 0 0 1 
0 0 0 0 1 1 0 
1 1 0 0 0 1 0 
0 1 0 0 1 1 1 
0 0 1 0 1 1 1 
1 0 0 1 0 1 1 

0 1 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 1 0 
0 0 1 1 0 1 0 
0 0 0 0 1 0 1 
1 1 0 0 0 0 1 
1 0 0 0 1 1 1 
0 0 0 1 1 1 1 
0 1 1 0 0 1 1 

0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 1 1 0 1 0 
0 0 0 0 1 1 0 
1 1 0 0 0 0 1 
0 0 0 0 1 0 1 
0 0 0 1 1 1 1 
1 0 0 0 1 1 1 
0 1 1 0 0 1 1 

0 0 0 1 0 0 0 
1 0 0 0 0 0 0 
0 0 1 1 0 0 1 
0 0 0 0 1 0 1 
1 1 0 0 0 1 0 
0 0 0 0 1 1 0 
0 0 1 0 1 1 1 
0 1 0 0 1 1 1 
1 0 0 1 0 1 1 

0 0 0 0 1 0 0 
0 0 0 0 1 0 0 
1 1 0 0 1 1 1 
1 1 0 0 1 1 1 
0 0 1 1 1 1 1 
0 0 1 1 1 1 1 
1 1 1 1 1 2 2 
1 1 1 1 1 2 2 
0 0 0 0 2 2 2 

0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 1 1 0 1 2 1 
1 0 0 1 1 1 2 
0 1 1 0 1 1 2 
1 0 0 1 1 2 1 
1 1 1 1 2 3 2 
1 1 1 1 2 2 3 
1 1 1 1 2 2 2 

0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
1 0 0 1 1 1 2 
0 1 1 0 1 2 1 
1 0 0 1 1 2 1 
0 1 1 0 1 1 2 
1 1 1 1 2 2 3 
1 1 1 1 2 3 2 
1 1 1 1 2 2 2 




Module 20

Number of basis elements: 9

1 0 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 

0 1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 0 

0 0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 1 1 
0 1 0 0 1 0 1 1 0 
0 0 0 0 0 1 0 1 1 
1 0 1 0 0 0 1 0 1 
0 0 1 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 1 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 1 1 
1 0 0 0 0 1 1 0 1 
0 0 0 0 1 0 0 1 1 
0 1 0 1 0 0 1 1 0 
0 0 1 1 1 0 1 1 1 
0 0 1 0 1 1 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 1 0 0 1 0 1 1 0 
0 0 0 1 0 0 0 1 1 
1 0 1 0 0 0 1 0 1 
0 0 0 0 0 1 0 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 1 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 0 
1 0 0 0 0 1 1 0 1 
0 0 1 0 0 0 0 1 1 
0 1 0 1 0 0 1 1 0 
0 0 0 0 1 0 0 1 1 
0 0 1 0 1 1 1 1 1 
0 0 1 1 1 0 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 1 1 1 1 1 
0 0 0 0 1 1 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 1 1 1 2 2 
0 0 1 1 1 1 1 2 2 
1 1 1 1 1 1 2 1 1 

0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 
0 0 1 1 1 0 1 1 1 
0 0 1 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 1 1 1 1 1 2 2 2 
1 0 1 1 1 1 2 2 2 
0 0 1 1 1 1 1 2 2 

0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 0 
0 0 1 1 0 1 1 1 1 
0 0 1 1 1 0 1 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 0 1 1 1 1 1 
1 0 1 1 1 1 2 2 2 
0 1 1 1 1 1 2 2 2 
0 0 1 1 1 1 1 2 2 





==> anc/BimoduleCompatibility <==
For each pair of AHi-AHj and AHj-AHk bimodules, the list gives the set of AHi-AHk modules which are multiplicatively compatible with the pair. The numbering refers to the lists of bimodules in the file above.


Multplicative compatibility for 1 1 1
1_(11) . 1_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) , 13_(11) , 14_(11) } 
1_(11) . 2_(11) = { 3_(11) , 4_(11) , 5_(11) } 
1_(11) . 3_(11) = { 2_(11) , 6_(11) , 7_(11) } 
1_(11) . 4_(11) = { 2_(11) , 6_(11) , 7_(11) } 
1_(11) . 5_(11) = { 2_(11) , 6_(11) , 7_(11) } 
1_(11) . 6_(11) = { 3_(11) , 4_(11) , 5_(11) } 
1_(11) . 7_(11) = { 3_(11) , 4_(11) , 5_(11) } 
1_(11) . 8_(11) = { 1_(11) } 
1_(11) . 9_(11) = { 1_(11) } 
1_(11) . 10_(11) = { 1_(11) } 
1_(11) . 11_(11) = { 1_(11) } 
1_(11) . 12_(11) = { 1_(11) } 
1_(11) . 13_(11) = { 1_(11) } 
1_(11) . 14_(11) = { 1_(11) } 
2_(11) . 1_(11) = { 3_(11) , 4_(11) , 5_(11) } 
2_(11) . 2_(11) = { 14_(11) } 
2_(11) . 3_(11) = { 1_(11) } 
2_(11) . 4_(11) = { 1_(11) } 
2_(11) . 5_(11) = { 1_(11) } 
2_(11) . 6_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
2_(11) . 7_(11) = { 12_(11) } 
2_(11) . 8_(11) = { } 
2_(11) . 9_(11) = { 2_(11) , 6_(11) , 7_(11) } 
2_(11) . 10_(11) = { } 
2_(11) . 11_(11) = { 2_(11) , 6_(11) , 7_(11) } 
2_(11) . 12_(11) = { 7_(11) } 
2_(11) . 13_(11) = { } 
2_(11) . 14_(11) = { 2_(11) } 
3_(11) . 1_(11) = { 2_(11) , 6_(11) , 7_(11) } 
3_(11) . 2_(11) = { 1_(11) } 
3_(11) . 3_(11) = { 8_(11) , 9_(11) , 13_(11) , 14_(11) } 
3_(11) . 4_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
3_(11) . 5_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
3_(11) . 6_(11) = { } 
3_(11) . 7_(11) = { } 
3_(11) . 8_(11) = { 3_(11) } 
3_(11) . 9_(11) = { 3_(11) } 
3_(11) . 10_(11) = { 3_(11) , 4_(11) , 5_(11) } 
3_(11) . 11_(11) = { 3_(11) , 4_(11) , 5_(11) } 
3_(11) . 12_(11) = { } 
3_(11) . 13_(11) = { 3_(11) } 
3_(11) . 14_(11) = { 3_(11) } 
4_(11) . 1_(11) = { 2_(11) , 6_(11) , 7_(11) } 
4_(11) . 2_(11) = { 1_(11) } 
4_(11) . 3_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
4_(11) . 4_(11) = { 13_(11) , 14_(11) } 
4_(11) . 5_(11) = { 13_(11) } 
4_(11) . 6_(11) = { 1_(11) } 
4_(11) . 7_(11) = { 1_(11) } 
4_(11) . 8_(11) = { 3_(11) , 4_(11) , 5_(11) } 
4_(11) . 9_(11) = { 3_(11) , 4_(11) , 5_(11) } 
4_(11) . 10_(11) = { } 
4_(11) . 11_(11) = { } 
4_(11) . 12_(11) = { } 
4_(11) . 13_(11) = { 4_(11) , 5_(11) } 
4_(11) . 14_(11) = { 4_(11) } 
5_(11) . 1_(11) = { 2_(11) , 6_(11) , 7_(11) } 
5_(11) . 2_(11) = { 1_(11) } 
5_(11) . 3_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
5_(11) . 4_(11) = { 13_(11) } 
5_(11) . 5_(11) = { 14_(11) } 
5_(11) . 6_(11) = { } 
5_(11) . 7_(11) = { 1_(11) } 
5_(11) . 8_(11) = { 3_(11) , 4_(11) } 
5_(11) . 9_(11) = { 5_(11) } 
5_(11) . 10_(11) = { } 
5_(11) . 11_(11) = { } 
5_(11) . 12_(11) = { } 
5_(11) . 13_(11) = { 4_(11) } 
5_(11) . 14_(11) = { 5_(11) } 
6_(11) . 1_(11) = { 3_(11) , 4_(11) , 5_(11) } 
6_(11) . 2_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
6_(11) . 3_(11) = { } 
6_(11) . 4_(11) = { 1_(11) } 
6_(11) . 5_(11) = { } 
6_(11) . 6_(11) = { 14_(11) } 
6_(11) . 7_(11) = { } 
6_(11) . 8_(11) = { } 
6_(11) . 9_(11) = { } 
6_(11) . 10_(11) = { 2_(11) } 
6_(11) . 11_(11) = { } 
6_(11) . 12_(11) = { } 
6_(11) . 13_(11) = { } 
6_(11) . 14_(11) = { 6_(11) } 
7_(11) . 1_(11) = { 3_(11) , 4_(11) , 5_(11) } 
7_(11) . 2_(11) = { 12_(11) } 
7_(11) . 3_(11) = { } 
7_(11) . 4_(11) = { 1_(11) } 
7_(11) . 5_(11) = { 1_(11) } 
7_(11) . 6_(11) = { } 
7_(11) . 7_(11) = { 14_(11) } 
7_(11) . 8_(11) = { } 
7_(11) . 9_(11) = { } 
7_(11) . 10_(11) = { } 
7_(11) . 11_(11) = { 2_(11) } 
7_(11) . 12_(11) = { 2_(11) } 
7_(11) . 13_(11) = { } 
7_(11) . 14_(11) = { 7_(11) } 
8_(11) . 1_(11) = { 1_(11) } 
8_(11) . 2_(11) = { } 
8_(11) . 3_(11) = { 3_(11) } 
8_(11) . 4_(11) = { 3_(11) , 4_(11) , 5_(11) } 
8_(11) . 5_(11) = { 3_(11) , 4_(11) } 
8_(11) . 6_(11) = { } 
8_(11) . 7_(11) = { } 
8_(11) . 8_(11) = { 14_(11) } 
8_(11) . 9_(11) = { 8_(11) , 9_(11) , 13_(11) } 
8_(11) . 10_(11) = { 12_(11) } 
8_(11) . 11_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
8_(11) . 12_(11) = { 8_(11) , 10_(11) } 
8_(11) . 13_(11) = { } 
8_(11) . 14_(11) = { 8_(11) } 
9_(11) . 1_(11) = { 1_(11) } 
9_(11) . 2_(11) = { 2_(11) , 6_(11) , 7_(11) } 
9_(11) . 3_(11) = { 3_(11) } 
9_(11) . 4_(11) = { 3_(11) , 4_(11) , 5_(11) } 
9_(11) . 5_(11) = { 5_(11) } 
9_(11) . 6_(11) = { } 
9_(11) . 7_(11) = { } 
9_(11) . 8_(11) = { 8_(11) , 9_(11) , 13_(11) } 
9_(11) . 9_(11) = { 9_(11) , 14_(11) } 
9_(11) . 10_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
9_(11) . 11_(11) = { 9_(11) , 11_(11) , 12_(11) } 
9_(11) . 12_(11) = { 9_(11) , 11_(11) } 
9_(11) . 13_(11) = { 8_(11) , 9_(11) } 
9_(11) . 14_(11) = { 9_(11) } 
10_(11) . 1_(11) = { 1_(11) } 
10_(11) . 2_(11) = { } 
10_(11) . 3_(11) = { 3_(11) , 4_(11) , 5_(11) } 
10_(11) . 4_(11) = { } 
10_(11) . 5_(11) = { } 
10_(11) . 6_(11) = { 2_(11) } 
10_(11) . 7_(11) = { } 
10_(11) . 8_(11) = { 12_(11) } 
10_(11) . 9_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
10_(11) . 10_(11) = { 14_(11) } 
10_(11) . 11_(11) = { 13_(11) } 
10_(11) . 12_(11) = { 13_(11) } 
10_(11) . 13_(11) = { 12_(11) } 
10_(11) . 14_(11) = { 10_(11) } 
11_(11) . 1_(11) = { 1_(11) } 
11_(11) . 2_(11) = { 2_(11) , 6_(11) , 7_(11) } 
11_(11) . 3_(11) = { 3_(11) , 4_(11) , 5_(11) } 
11_(11) . 4_(11) = { } 
11_(11) . 5_(11) = { } 
11_(11) . 6_(11) = { } 
11_(11) . 7_(11) = { 2_(11) } 
11_(11) . 8_(11) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
11_(11) . 9_(11) = { 9_(11) , 11_(11) , 12_(11) } 
11_(11) . 10_(11) = { 13_(11) } 
11_(11) . 11_(11) = { 14_(11) } 
11_(11) . 12_(11) = { } 
11_(11) . 13_(11) = { 10_(11) , 11_(11) } 
11_(11) . 14_(11) = { 11_(11) } 
12_(11) . 1_(11) = { 1_(11) } 
12_(11) . 2_(11) = { 7_(11) } 
12_(11) . 3_(11) = { } 
12_(11) . 4_(11) = { } 
12_(11) . 5_(11) = { } 
12_(11) . 6_(11) = { } 
12_(11) . 7_(11) = { 2_(11) } 
12_(11) . 8_(11) = { 8_(11) , 10_(11) } 
12_(11) . 9_(11) = { 9_(11) , 11_(11) } 
12_(11) . 10_(11) = { 13_(11) } 
12_(11) . 11_(11) = { } 
12_(11) . 12_(11) = { 14_(11) } 
12_(11) . 13_(11) = { 10_(11) } 
12_(11) . 14_(11) = { 12_(11) } 
13_(11) . 1_(11) = { 1_(11) } 
13_(11) . 2_(11) = { } 
13_(11) . 3_(11) = { 3_(11) } 
13_(11) . 4_(11) = { 4_(11) , 5_(11) } 
13_(11) . 5_(11) = { 4_(11) } 
13_(11) . 6_(11) = { } 
13_(11) . 7_(11) = { } 
13_(11) . 8_(11) = { } 
13_(11) . 9_(11) = { 8_(11) , 9_(11) } 
13_(11) . 10_(11) = { 12_(11) } 
13_(11) . 11_(11) = { 10_(11) , 11_(11) } 
13_(11) . 12_(11) = { 10_(11) } 
13_(11) . 13_(11) = { 14_(11) } 
13_(11) . 14_(11) = { 13_(11) } 
14_(11) . 1_(11) = { 1_(11) } 
14_(11) . 2_(11) = { 2_(11) } 
14_(11) . 3_(11) = { 3_(11) } 
14_(11) . 4_(11) = { 4_(11) } 
14_(11) . 5_(11) = { 5_(11) } 
14_(11) . 6_(11) = { 6_(11) } 
14_(11) . 7_(11) = { 7_(11) } 
14_(11) . 8_(11) = { 8_(11) } 
14_(11) . 9_(11) = { 9_(11) } 
14_(11) . 10_(11) = { 10_(11) } 
14_(11) . 11_(11) = { 11_(11) } 
14_(11) . 12_(11) = { 12_(11) } 
14_(11) . 13_(11) = { 13_(11) } 
14_(11) . 14_(11) = { 14_(11) } 

Multplicative compatibility for 1 1 2
1_(11) . 1_(12) = { 6_(12) , 7_(12) } 
1_(11) . 2_(12) = { 3_(12) , 4_(12) } 
1_(11) . 3_(12) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
1_(11) . 4_(12) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
1_(11) . 5_(12) = { 3_(12) , 4_(12) } 
1_(11) . 6_(12) = { 1_(12) } 
1_(11) . 7_(12) = { 1_(12) } 
1_(11) . 8_(12) = { 3_(12) , 4_(12) } 
1_(11) . 9_(12) = { 3_(12) , 4_(12) } 
2_(11) . 1_(12) = { 3_(12) , 4_(12) } 
2_(11) . 2_(12) = { } 
2_(11) . 3_(12) = { 1_(12) } 
2_(11) . 4_(12) = { 1_(12) } 
2_(11) . 5_(12) = { } 
2_(11) . 6_(12) = { 8_(12) , 9_(12) } 
2_(11) . 7_(12) = { 8_(12) , 9_(12) } 
2_(11) . 8_(12) = { 6_(12) , 7_(12) } 
2_(11) . 9_(12) = { 6_(12) , 7_(12) } 
3_(11) . 1_(12) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
3_(11) . 2_(12) = { 1_(12) } 
3_(11) . 3_(12) = { 6_(12) } 
3_(11) . 4_(12) = { 7_(12) } 
3_(11) . 5_(12) = { } 
3_(11) . 6_(12) = { 3_(12) } 
3_(11) . 7_(12) = { 4_(12) } 
3_(11) . 8_(12) = { 1_(12) } 
3_(11) . 9_(12) = { } 
4_(11) . 1_(12) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
4_(11) . 2_(12) = { 1_(12) } 
4_(11) . 3_(12) = { 6_(12) , 7_(12) } 
4_(11) . 4_(12) = { 6_(12) , 7_(12) } 
4_(11) . 5_(12) = { 1_(12) } 
4_(11) . 6_(12) = { 3_(12) , 4_(12) } 
4_(11) . 7_(12) = { 3_(12) , 4_(12) } 
4_(11) . 8_(12) = { 1_(12) } 
4_(11) . 9_(12) = { 1_(12) } 
5_(11) . 1_(12) = { 2_(12) , 5_(12) } 
5_(11) . 2_(12) = { 1_(12) } 
5_(11) . 3_(12) = { 6_(12) , 7_(12) } 
5_(11) . 4_(12) = { 6_(12) , 7_(12) } 
5_(11) . 5_(12) = { 1_(12) } 
5_(11) . 6_(12) = { 3_(12) , 4_(12) } 
5_(11) . 7_(12) = { 3_(12) , 4_(12) } 
5_(11) . 8_(12) = { } 
5_(11) . 9_(12) = { } 
6_(11) . 1_(12) = { 3_(12) , 4_(12) } 
6_(11) . 2_(12) = { 6_(12) , 7_(12) } 
6_(11) . 3_(12) = { } 
6_(11) . 4_(12) = { } 
6_(11) . 5_(12) = { } 
6_(11) . 6_(12) = { } 
6_(11) . 7_(12) = { } 
6_(11) . 8_(12) = { } 
6_(11) . 9_(12) = { } 
7_(11) . 1_(12) = { 3_(12) , 4_(12) } 
7_(11) . 2_(12) = { } 
7_(11) . 3_(12) = { } 
7_(11) . 4_(12) = { } 
7_(11) . 5_(12) = { } 
7_(11) . 6_(12) = { } 
7_(11) . 7_(12) = { 9_(12) } 
7_(11) . 8_(12) = { 6_(12) , 7_(12) } 
7_(11) . 9_(12) = { 7_(12) } 
8_(11) . 1_(12) = { 1_(12) } 
8_(11) . 2_(12) = { 8_(12) , 9_(12) } 
8_(11) . 3_(12) = { 3_(12) } 
8_(11) . 4_(12) = { 4_(12) } 
8_(11) . 5_(12) = { 9_(12) } 
8_(11) . 6_(12) = { } 
8_(11) . 7_(12) = { } 
8_(11) . 8_(12) = { 2_(12) , 5_(12) } 
8_(11) . 9_(12) = { 5_(12) } 
9_(11) . 1_(12) = { 1_(12) } 
9_(11) . 2_(12) = { 2_(12) , 5_(12) } 
9_(11) . 3_(12) = { 3_(12) } 
9_(11) . 4_(12) = { 4_(12) } 
9_(11) . 5_(12) = { } 
9_(11) . 6_(12) = { 6_(12) } 
9_(11) . 7_(12) = { 7_(12) } 
9_(11) . 8_(12) = { } 
9_(11) . 9_(12) = { } 
10_(11) . 1_(12) = { 1_(12) } 
10_(11) . 2_(12) = { 8_(12) , 9_(12) } 
10_(11) . 3_(12) = { 3_(12) , 4_(12) } 
10_(11) . 4_(12) = { 3_(12) , 4_(12) } 
10_(11) . 5_(12) = { 8_(12) } 
10_(11) . 6_(12) = { } 
10_(11) . 7_(12) = { } 
10_(11) . 8_(12) = { 2_(12) , 5_(12) } 
10_(11) . 9_(12) = { 2_(12) } 
11_(11) . 1_(12) = { 1_(12) } 
11_(11) . 2_(12) = { 2_(12) , 5_(12) } 
11_(11) . 3_(12) = { 3_(12) , 4_(12) } 
11_(11) . 4_(12) = { 3_(12) , 4_(12) } 
11_(11) . 5_(12) = { 2_(12) } 
11_(11) . 6_(12) = { 6_(12) , 7_(12) } 
11_(11) . 7_(12) = { 6_(12) , 7_(12) } 
11_(11) . 8_(12) = { } 
11_(11) . 9_(12) = { } 
12_(11) . 1_(12) = { 1_(12) } 
12_(11) . 2_(12) = { 5_(12) } 
12_(11) . 3_(12) = { } 
12_(11) . 4_(12) = { } 
12_(11) . 5_(12) = { 2_(12) } 
12_(11) . 6_(12) = { 6_(12) , 7_(12) } 
12_(11) . 7_(12) = { 6_(12) , 7_(12) } 
12_(11) . 8_(12) = { 8_(12) , 9_(12) } 
12_(11) . 9_(12) = { 8_(12) } 
13_(11) . 1_(12) = { 1_(12) } 
13_(11) . 2_(12) = { 8_(12) } 
13_(11) . 3_(12) = { 3_(12) } 
13_(11) . 4_(12) = { 4_(12) } 
13_(11) . 5_(12) = { 9_(12) } 
13_(11) . 6_(12) = { } 
13_(11) . 7_(12) = { } 
13_(11) . 8_(12) = { 2_(12) } 
13_(11) . 9_(12) = { 5_(12) } 
14_(11) . 1_(12) = { 1_(12) } 
14_(11) . 2_(12) = { 2_(12) } 
14_(11) . 3_(12) = { 3_(12) } 
14_(11) . 4_(12) = { 4_(12) } 
14_(11) . 5_(12) = { 5_(12) } 
14_(11) . 6_(12) = { 6_(12) } 
14_(11) . 7_(12) = { 7_(12) } 
14_(11) . 8_(12) = { 8_(12) } 
14_(11) . 9_(12) = { 9_(12) } 

Multplicative compatibility for 1 1 3
1_(11) . 1_(13) = { 4_(13) , 5_(13) } 
1_(11) . 2_(13) = { } 
1_(11) . 3_(13) = { } 
1_(11) . 4_(13) = { 1_(13) } 
1_(11) . 5_(13) = { 1_(13) } 
1_(11) . 6_(13) = { } 
1_(11) . 7_(13) = { } 
2_(11) . 1_(13) = { 2_(13) , 3_(13) , 6_(13) , 7_(13) } 
2_(11) . 2_(13) = { 1_(13) } 
2_(11) . 3_(13) = { 1_(13) } 
2_(11) . 4_(13) = { } 
2_(11) . 5_(13) = { } 
2_(11) . 6_(13) = { 1_(13) } 
2_(11) . 7_(13) = { 1_(13) } 
3_(11) . 1_(13) = { } 
3_(11) . 2_(13) = { 4_(13) , 5_(13) } 
3_(11) . 3_(13) = { 4_(13) , 5_(13) } 
3_(11) . 4_(13) = { 2_(13) , 3_(13) } 
3_(11) . 5_(13) = { 2_(13) , 3_(13) } 
3_(11) . 6_(13) = { } 
3_(11) . 7_(13) = { } 
4_(11) . 1_(13) = { } 
4_(11) . 2_(13) = { } 
4_(11) . 3_(13) = { } 
4_(11) . 4_(13) = { 6_(13) , 7_(13) } 
4_(11) . 5_(13) = { 6_(13) , 7_(13) } 
4_(11) . 6_(13) = { 4_(13) , 5_(13) } 
4_(11) . 7_(13) = { 4_(13) , 5_(13) } 
5_(11) . 1_(13) = { } 
5_(11) . 2_(13) = { } 
5_(11) . 3_(13) = { } 
5_(11) . 4_(13) = { 7_(13) } 
5_(11) . 5_(13) = { } 
5_(11) . 6_(13) = { 4_(13) , 5_(13) } 
5_(11) . 7_(13) = { 4_(13) } 
6_(11) . 1_(13) = { 2_(13) , 3_(13) } 
6_(11) . 2_(13) = { 1_(13) } 
6_(11) . 3_(13) = { } 
6_(11) . 4_(13) = { } 
6_(11) . 5_(13) = { } 
6_(11) . 6_(13) = { } 
6_(11) . 7_(13) = { } 
7_(11) . 1_(13) = { 2_(13) , 3_(13) } 
7_(11) . 2_(13) = { 1_(13) } 
7_(11) . 3_(13) = { 1_(13) } 
7_(11) . 4_(13) = { } 
7_(11) . 5_(13) = { } 
7_(11) . 6_(13) = { } 
7_(11) . 7_(13) = { } 
8_(11) . 1_(13) = { 1_(13) } 
8_(11) . 2_(13) = { 2_(13) , 3_(13) } 
8_(11) . 3_(13) = { 2_(13) } 
8_(11) . 4_(13) = { 4_(13) , 5_(13) } 
8_(11) . 5_(13) = { 4_(13) , 5_(13) } 
8_(11) . 6_(13) = { } 
8_(11) . 7_(13) = { } 
9_(11) . 1_(13) = { 1_(13) } 
9_(11) . 2_(13) = { 2_(13) , 3_(13) } 
9_(11) . 3_(13) = { 3_(13) } 
9_(11) . 4_(13) = { 4_(13) } 
9_(11) . 5_(13) = { 5_(13) } 
9_(11) . 6_(13) = { } 
9_(11) . 7_(13) = { } 
10_(11) . 1_(13) = { 1_(13) } 
10_(11) . 2_(13) = { 6_(13) , 7_(13) } 
10_(11) . 3_(13) = { 6_(13) } 
10_(11) . 4_(13) = { } 
10_(11) . 5_(13) = { } 
10_(11) . 6_(13) = { 2_(13) , 3_(13) } 
10_(11) . 7_(13) = { 2_(13) } 
11_(11) . 1_(13) = { 1_(13) } 
11_(11) . 2_(13) = { 6_(13) , 7_(13) } 
11_(11) . 3_(13) = { 7_(13) } 
11_(11) . 4_(13) = { } 
11_(11) . 5_(13) = { } 
11_(11) . 6_(13) = { 2_(13) , 3_(13) } 
11_(11) . 7_(13) = { 3_(13) } 
12_(11) . 1_(13) = { 1_(13) } 
12_(11) . 2_(13) = { 6_(13) } 
12_(11) . 3_(13) = { 7_(13) } 
12_(11) . 4_(13) = { } 
12_(11) . 5_(13) = { } 
12_(11) . 6_(13) = { 2_(13) } 
12_(11) . 7_(13) = { 3_(13) } 
13_(11) . 1_(13) = { 1_(13) } 
13_(11) . 2_(13) = { 2_(13) , 3_(13) } 
13_(11) . 3_(13) = { 2_(13) } 
13_(11) . 4_(13) = { 4_(13) , 5_(13) } 
13_(11) . 5_(13) = { 4_(13) , 5_(13) } 
13_(11) . 6_(13) = { 7_(13) } 
13_(11) . 7_(13) = { 6_(13) } 
14_(11) . 1_(13) = { 1_(13) } 
14_(11) . 2_(13) = { 2_(13) } 
14_(11) . 3_(13) = { 3_(13) } 
14_(11) . 4_(13) = { 4_(13) } 
14_(11) . 5_(13) = { 5_(13) } 
14_(11) . 6_(13) = { 6_(13) } 
14_(11) . 7_(13) = { 7_(13) } 

Multplicative compatibility for 1 2 1
1_(12) . 1_(21) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) , 13_(11) , 14_(11) } 
1_(12) . 2_(21) = { 3_(11) , 4_(11) , 5_(11) } 
1_(12) . 3_(21) = { 2_(11) , 6_(11) , 7_(11) } 
1_(12) . 4_(21) = { 2_(11) , 6_(11) , 7_(11) } 
1_(12) . 5_(21) = { 3_(11) , 4_(11) , 5_(11) } 
1_(12) . 6_(21) = { 1_(11) } 
1_(12) . 7_(21) = { 1_(11) } 
1_(12) . 8_(21) = { 3_(11) , 4_(11) } 
1_(12) . 9_(21) = { 3_(11) , 4_(11) } 
2_(12) . 1_(21) = { 3_(11) , 4_(11) , 5_(11) } 
2_(12) . 2_(21) = { 14_(11) } 
2_(12) . 3_(21) = { 1_(11) } 
2_(12) . 4_(21) = { 1_(11) } 
2_(12) . 5_(21) = { 12_(11) } 
2_(12) . 6_(21) = { } 
2_(12) . 7_(21) = { } 
2_(12) . 8_(21) = { 8_(11) , 10_(11) , 13_(11) } 
2_(12) . 9_(21) = { 8_(11) , 10_(11) } 
3_(12) . 1_(21) = { 2_(11) , 6_(11) , 7_(11) } 
3_(12) . 2_(21) = { 1_(11) } 
3_(12) . 3_(21) = { 8_(11) , 9_(11) , 13_(11) , 14_(11) } 
3_(12) . 4_(21) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
3_(12) . 5_(21) = { 1_(11) } 
3_(12) . 6_(21) = { 3_(11) } 
3_(12) . 7_(21) = { 3_(11) , 4_(11) , 5_(11) } 
3_(12) . 8_(21) = { 1_(11) } 
3_(12) . 9_(21) = { 1_(11) } 
4_(12) . 1_(21) = { 2_(11) , 6_(11) , 7_(11) } 
4_(12) . 2_(21) = { 1_(11) } 
4_(12) . 3_(21) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
4_(12) . 4_(21) = { 8_(11) , 9_(11) , 13_(11) , 14_(11) } 
4_(12) . 5_(21) = { } 
4_(12) . 6_(21) = { 3_(11) , 4_(11) , 5_(11) } 
4_(12) . 7_(21) = { 3_(11) } 
4_(12) . 8_(21) = { 1_(11) } 
4_(12) . 9_(21) = { } 
5_(12) . 1_(21) = { 3_(11) , 4_(11) , 5_(11) } 
5_(12) . 2_(21) = { 12_(11) } 
5_(12) . 3_(21) = { 1_(11) } 
5_(12) . 4_(21) = { } 
5_(12) . 5_(21) = { 14_(11) } 
5_(12) . 6_(21) = { } 
5_(12) . 7_(21) = { } 
5_(12) . 8_(21) = { 8_(11) , 10_(11) } 
5_(12) . 9_(21) = { 8_(11) , 13_(11) } 
6_(12) . 1_(21) = { 1_(11) } 
6_(12) . 2_(21) = { } 
6_(12) . 3_(21) = { 3_(11) } 
6_(12) . 4_(21) = { 3_(11) , 4_(11) , 5_(11) } 
6_(12) . 5_(21) = { } 
6_(12) . 6_(21) = { 14_(11) } 
6_(12) . 7_(21) = { 12_(11) } 
6_(12) . 8_(21) = { 2_(11) , 7_(11) } 
6_(12) . 9_(21) = { 2_(11) } 
7_(12) . 1_(21) = { 1_(11) } 
7_(12) . 2_(21) = { } 
7_(12) . 3_(21) = { 3_(11) , 4_(11) , 5_(11) } 
7_(12) . 4_(21) = { 3_(11) } 
7_(12) . 5_(21) = { } 
7_(12) . 6_(21) = { 12_(11) } 
7_(12) . 7_(21) = { 14_(11) } 
7_(12) . 8_(21) = { 2_(11) , 7_(11) } 
7_(12) . 9_(21) = { 7_(11) } 
8_(12) . 1_(21) = { 3_(11) , 4_(11) } 
8_(12) . 2_(21) = { 8_(11) , 10_(11) , 13_(11) } 
8_(12) . 3_(21) = { 1_(11) } 
8_(12) . 4_(21) = { 1_(11) } 
8_(12) . 5_(21) = { 8_(11) , 10_(11) } 
8_(12) . 6_(21) = { 2_(11) , 7_(11) } 
8_(12) . 7_(21) = { 2_(11) , 7_(11) } 
8_(12) . 8_(21) = { 12_(11) , 14_(11) } 
8_(12) . 9_(21) = { 12_(11) } 
9_(12) . 1_(21) = { 3_(11) , 4_(11) } 
9_(12) . 2_(21) = { 8_(11) , 10_(11) } 
9_(12) . 3_(21) = { 1_(11) } 
9_(12) . 4_(21) = { } 
9_(12) . 5_(21) = { 8_(11) , 13_(11) } 
9_(12) . 6_(21) = { 2_(11) } 
9_(12) . 7_(21) = { 7_(11) } 
9_(12) . 8_(21) = { 12_(11) } 
9_(12) . 9_(21) = { 14_(11) } 

Multplicative compatibility for 1 2 2
1_(12) . 1_(22) = { 6_(12) , 7_(12) } 
1_(12) . 2_(22) = { 3_(12) , 4_(12) } 
1_(12) . 3_(22) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
1_(12) . 4_(22) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
1_(12) . 5_(22) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
1_(12) . 6_(22) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
1_(12) . 7_(22) = { 3_(12) , 4_(12) } 
1_(12) . 8_(22) = { 1_(12) } 
1_(12) . 9_(22) = { 1_(12) } 
1_(12) . 10_(22) = { 1_(12) } 
1_(12) . 11_(22) = { 1_(12) } 
1_(12) . 12_(22) = { 1_(12) } 
1_(12) . 13_(22) = { 1_(12) } 
2_(12) . 1_(22) = { 3_(12) , 4_(12) } 
2_(12) . 2_(22) = { } 
2_(12) . 3_(22) = { 1_(12) } 
2_(12) . 4_(22) = { 1_(12) } 
2_(12) . 5_(22) = { 1_(12) } 
2_(12) . 6_(22) = { 1_(12) } 
2_(12) . 7_(22) = { } 
2_(12) . 8_(22) = { 8_(12) , 9_(12) } 
2_(12) . 9_(22) = { 8_(12) , 9_(12) } 
2_(12) . 10_(22) = { 8_(12) , 9_(12) } 
2_(12) . 11_(22) = { 8_(12) , 9_(12) } 
2_(12) . 12_(22) = { 2_(12) , 5_(12) } 
2_(12) . 13_(22) = { 2_(12) } 
3_(12) . 1_(22) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
3_(12) . 2_(22) = { 1_(12) } 
3_(12) . 3_(22) = { 6_(12) } 
3_(12) . 4_(22) = { 6_(12) , 7_(12) } 
3_(12) . 5_(22) = { 7_(12) } 
3_(12) . 6_(22) = { 6_(12) , 7_(12) } 
3_(12) . 7_(22) = { 1_(12) } 
3_(12) . 8_(22) = { 3_(12) } 
3_(12) . 9_(22) = { 3_(12) , 4_(12) } 
3_(12) . 10_(22) = { 4_(12) } 
3_(12) . 11_(22) = { 3_(12) , 4_(12) } 
3_(12) . 12_(22) = { 3_(12) , 4_(12) } 
3_(12) . 13_(22) = { 3_(12) } 
4_(12) . 1_(22) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
4_(12) . 2_(22) = { 1_(12) } 
4_(12) . 3_(22) = { 6_(12) , 7_(12) } 
4_(12) . 4_(22) = { 6_(12) } 
4_(12) . 5_(22) = { 6_(12) , 7_(12) } 
4_(12) . 6_(22) = { 7_(12) } 
4_(12) . 7_(22) = { } 
4_(12) . 8_(22) = { 3_(12) , 4_(12) } 
4_(12) . 9_(22) = { 3_(12) } 
4_(12) . 10_(22) = { 3_(12) , 4_(12) } 
4_(12) . 11_(22) = { 4_(12) } 
4_(12) . 12_(22) = { 3_(12) , 4_(12) } 
4_(12) . 13_(22) = { 4_(12) } 
5_(12) . 1_(22) = { 3_(12) , 4_(12) } 
5_(12) . 2_(22) = { } 
5_(12) . 3_(22) = { 1_(12) } 
5_(12) . 4_(22) = { } 
5_(12) . 5_(22) = { 1_(12) } 
5_(12) . 6_(22) = { } 
5_(12) . 7_(22) = { } 
5_(12) . 8_(22) = { 8_(12) } 
5_(12) . 9_(22) = { } 
5_(12) . 10_(22) = { 8_(12) } 
5_(12) . 11_(22) = { 9_(12) } 
5_(12) . 12_(22) = { 2_(12) } 
5_(12) . 13_(22) = { 5_(12) } 
6_(12) . 1_(22) = { 1_(12) } 
6_(12) . 2_(22) = { 8_(12) , 9_(12) } 
6_(12) . 3_(22) = { 3_(12) } 
6_(12) . 4_(22) = { 3_(12) , 4_(12) } 
6_(12) . 5_(22) = { 4_(12) } 
6_(12) . 6_(22) = { 3_(12) , 4_(12) } 
6_(12) . 7_(22) = { 8_(12) } 
6_(12) . 8_(22) = { } 
6_(12) . 9_(22) = { } 
6_(12) . 10_(22) = { } 
6_(12) . 11_(22) = { } 
6_(12) . 12_(22) = { 6_(12) , 7_(12) } 
6_(12) . 13_(22) = { 6_(12) } 
7_(12) . 1_(22) = { 1_(12) } 
7_(12) . 2_(22) = { 8_(12) , 9_(12) } 
7_(12) . 3_(22) = { 3_(12) , 4_(12) } 
7_(12) . 4_(22) = { 3_(12) } 
7_(12) . 5_(22) = { 3_(12) , 4_(12) } 
7_(12) . 6_(22) = { 4_(12) } 
7_(12) . 7_(22) = { 9_(12) } 
7_(12) . 8_(22) = { } 
7_(12) . 9_(22) = { } 
7_(12) . 10_(22) = { } 
7_(12) . 11_(22) = { } 
7_(12) . 12_(22) = { 6_(12) , 7_(12) } 
7_(12) . 13_(22) = { 7_(12) } 
8_(12) . 1_(22) = { 3_(12) , 4_(12) } 
8_(12) . 2_(22) = { 6_(12) , 7_(12) } 
8_(12) . 3_(22) = { 1_(12) } 
8_(12) . 4_(22) = { 1_(12) } 
8_(12) . 5_(22) = { 1_(12) } 
8_(12) . 6_(22) = { 1_(12) } 
8_(12) . 7_(22) = { 6_(12) , 7_(12) } 
8_(12) . 8_(22) = { 2_(12) , 5_(12) } 
8_(12) . 9_(22) = { 2_(12) , 5_(12) } 
8_(12) . 10_(22) = { 2_(12) , 5_(12) } 
8_(12) . 11_(22) = { 2_(12) , 5_(12) } 
8_(12) . 12_(22) = { 8_(12) , 9_(12) } 
8_(12) . 13_(22) = { 8_(12) } 
9_(12) . 1_(22) = { 3_(12) , 4_(12) } 
9_(12) . 2_(22) = { 6_(12) , 7_(12) } 
9_(12) . 3_(22) = { 1_(12) } 
9_(12) . 4_(22) = { } 
9_(12) . 5_(22) = { 1_(12) } 
9_(12) . 6_(22) = { } 
9_(12) . 7_(22) = { 7_(12) } 
9_(12) . 8_(22) = { 2_(12) } 
9_(12) . 9_(22) = { } 
9_(12) . 10_(22) = { 2_(12) } 
9_(12) . 11_(22) = { 5_(12) } 
9_(12) . 12_(22) = { 8_(12) } 
9_(12) . 13_(22) = { 9_(12) } 

Multplicative compatibility for 1 2 3
1_(12) . 1_(23) = { 4_(13) , 5_(13) } 
1_(12) . 2_(23) = { 4_(13) , 5_(13) } 
1_(12) . 3_(23) = { 4_(13) , 5_(13) } 
1_(12) . 4_(23) = { 4_(13) , 5_(13) } 
1_(12) . 5_(23) = { 4_(13) , 5_(13) } 
1_(12) . 6_(23) = { 4_(13) , 5_(13) } 
2_(12) . 1_(23) = { 2_(13) , 3_(13) , 6_(13) , 7_(13) } 
2_(12) . 2_(23) = { 2_(13) , 3_(13) } 
2_(12) . 3_(23) = { 2_(13) , 3_(13) } 
2_(12) . 4_(23) = { 2_(13) , 6_(13) } 
2_(12) . 5_(23) = { 2_(13) , 6_(13) } 
2_(12) . 6_(23) = { 2_(13) } 
3_(12) . 1_(23) = { } 
3_(12) . 2_(23) = { } 
3_(12) . 3_(23) = { } 
3_(12) . 4_(23) = { } 
3_(12) . 5_(23) = { } 
3_(12) . 6_(23) = { } 
4_(12) . 1_(23) = { } 
4_(12) . 2_(23) = { } 
4_(12) . 3_(23) = { } 
4_(12) . 4_(23) = { } 
4_(12) . 5_(23) = { } 
4_(12) . 6_(23) = { } 
5_(12) . 1_(23) = { 2_(13) , 3_(13) } 
5_(12) . 2_(23) = { 7_(13) } 
5_(12) . 3_(23) = { 7_(13) } 
5_(12) . 4_(23) = { 2_(13) } 
5_(12) . 5_(23) = { } 
5_(12) . 6_(23) = { 6_(13) } 
6_(12) . 1_(23) = { 1_(13) } 
6_(12) . 2_(23) = { } 
6_(12) . 3_(23) = { } 
6_(12) . 4_(23) = { } 
6_(12) . 5_(23) = { 1_(13) } 
6_(12) . 6_(23) = { 1_(13) } 
7_(12) . 1_(23) = { 1_(13) } 
7_(12) . 2_(23) = { } 
7_(12) . 3_(23) = { } 
7_(12) . 4_(23) = { 1_(13) } 
7_(12) . 5_(23) = { } 
7_(12) . 6_(23) = { } 
8_(12) . 1_(23) = { 2_(13) , 6_(13) } 
8_(12) . 2_(23) = { 2_(13) } 
8_(12) . 3_(23) = { 2_(13) } 
8_(12) . 4_(23) = { 3_(13) , 7_(13) } 
8_(12) . 5_(23) = { 3_(13) , 7_(13) } 
8_(12) . 6_(23) = { 3_(13) } 
9_(12) . 1_(23) = { 2_(13) } 
9_(12) . 2_(23) = { 6_(13) } 
9_(12) . 3_(23) = { 6_(13) } 
9_(12) . 4_(23) = { 3_(13) } 
9_(12) . 5_(23) = { } 
9_(12) . 6_(23) = { 7_(13) } 

Multplicative compatibility for 1 3 1
1_(13) . 1_(31) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) , 13_(11) , 14_(11) } 
1_(13) . 2_(31) = { 2_(11) , 6_(11) , 7_(11) } 
1_(13) . 3_(31) = { 2_(11) , 6_(11) , 7_(11) } 
1_(13) . 4_(31) = { 1_(11) } 
1_(13) . 5_(31) = { 1_(11) } 
1_(13) . 6_(31) = { 2_(11) } 
1_(13) . 7_(31) = { 2_(11) } 
2_(13) . 1_(31) = { 2_(11) , 6_(11) , 7_(11) } 
2_(13) . 2_(31) = { 13_(11) , 14_(11) } 
2_(13) . 3_(31) = { 13_(11) } 
2_(13) . 4_(31) = { } 
2_(13) . 5_(31) = { } 
2_(13) . 6_(31) = { 10_(11) , 11_(11) , 12_(11) } 
2_(13) . 7_(31) = { 10_(11) , 11_(11) } 
3_(13) . 1_(31) = { 2_(11) , 6_(11) , 7_(11) } 
3_(13) . 2_(31) = { 13_(11) } 
3_(13) . 3_(31) = { 14_(11) } 
3_(13) . 4_(31) = { } 
3_(13) . 5_(31) = { } 
3_(13) . 6_(31) = { 10_(11) , 11_(11) } 
3_(13) . 7_(31) = { 11_(11) , 12_(11) } 
4_(13) . 1_(31) = { 1_(11) } 
4_(13) . 2_(31) = { } 
4_(13) . 3_(31) = { } 
4_(13) . 4_(31) = { 14_(11) } 
4_(13) . 5_(31) = { 13_(11) } 
4_(13) . 6_(31) = { 4_(11) , 5_(11) } 
4_(13) . 7_(31) = { 5_(11) } 
5_(13) . 1_(31) = { 1_(11) } 
5_(13) . 2_(31) = { } 
5_(13) . 3_(31) = { } 
5_(13) . 4_(31) = { 13_(11) } 
5_(13) . 5_(31) = { 14_(11) } 
5_(13) . 6_(31) = { 4_(11) , 5_(11) } 
5_(13) . 7_(31) = { 4_(11) } 
6_(13) . 1_(31) = { 2_(11) } 
6_(13) . 2_(31) = { 10_(11) , 11_(11) , 12_(11) } 
6_(13) . 3_(31) = { 10_(11) , 11_(11) } 
6_(13) . 4_(31) = { 4_(11) , 5_(11) } 
6_(13) . 5_(31) = { 4_(11) , 5_(11) } 
6_(13) . 6_(31) = { 14_(11) } 
6_(13) . 7_(31) = { 13_(11) } 
7_(13) . 1_(31) = { 2_(11) } 
7_(13) . 2_(31) = { 10_(11) , 11_(11) } 
7_(13) . 3_(31) = { 11_(11) , 12_(11) } 
7_(13) . 4_(31) = { 5_(11) } 
7_(13) . 5_(31) = { 4_(11) } 
7_(13) . 6_(31) = { 13_(11) } 
7_(13) . 7_(31) = { 14_(11) } 

Multplicative compatibility for 1 3 2
1_(13) . 1_(32) = { 6_(12) , 7_(12) } 
1_(13) . 2_(32) = { 6_(12) , 7_(12) } 
1_(13) . 3_(32) = { 6_(12) , 7_(12) } 
1_(13) . 4_(32) = { 6_(12) , 7_(12) } 
1_(13) . 5_(32) = { 6_(12) , 7_(12) } 
1_(13) . 6_(32) = { 6_(12) , 7_(12) } 
2_(13) . 1_(32) = { 2_(12) , 5_(12) , 8_(12) , 9_(12) } 
2_(13) . 2_(32) = { 2_(12) , 8_(12) } 
2_(13) . 3_(32) = { 2_(12) , 8_(12) } 
2_(13) . 4_(32) = { 2_(12) , 5_(12) } 
2_(13) . 5_(32) = { 2_(12) , 5_(12) } 
2_(13) . 6_(32) = { 2_(12) } 
3_(13) . 1_(32) = { 2_(12) , 5_(12) } 
3_(13) . 2_(32) = { 2_(12) } 
3_(13) . 3_(32) = { } 
3_(13) . 4_(32) = { 8_(12) , 9_(12) } 
3_(13) . 5_(32) = { 8_(12) , 9_(12) } 
3_(13) . 6_(32) = { 8_(12) } 
4_(13) . 1_(32) = { 1_(12) } 
4_(13) . 2_(32) = { 1_(12) } 
4_(13) . 3_(32) = { } 
4_(13) . 4_(32) = { } 
4_(13) . 5_(32) = { } 
4_(13) . 6_(32) = { } 
5_(13) . 1_(32) = { 1_(12) } 
5_(13) . 2_(32) = { } 
5_(13) . 3_(32) = { 1_(12) } 
5_(13) . 4_(32) = { } 
5_(13) . 5_(32) = { } 
5_(13) . 6_(32) = { 1_(12) } 
6_(13) . 1_(32) = { 2_(12) , 8_(12) } 
6_(13) . 2_(32) = { 9_(12) } 
6_(13) . 3_(32) = { 9_(12) } 
6_(13) . 4_(32) = { 2_(12) } 
6_(13) . 5_(32) = { 2_(12) } 
6_(13) . 6_(32) = { 5_(12) } 
7_(13) . 1_(32) = { 2_(12) } 
7_(13) . 2_(32) = { 5_(12) } 
7_(13) . 3_(32) = { } 
7_(13) . 4_(32) = { 8_(12) } 
7_(13) . 5_(32) = { 8_(12) } 
7_(13) . 6_(32) = { 9_(12) } 

Multplicative compatibility for 1 3 3
1_(13) . 1_(33) = { 4_(13) , 5_(13) } 
1_(13) . 2_(33) = { 2_(13) , 3_(13) , 6_(13) , 7_(13) } 
1_(13) . 3_(33) = { 2_(13) , 3_(13) , 6_(13) , 7_(13) } 
1_(13) . 4_(33) = { 2_(13) , 3_(13) , 6_(13) , 7_(13) } 
1_(13) . 5_(33) = { 2_(13) , 3_(13) , 6_(13) , 7_(13) } 
1_(13) . 6_(33) = { } 
1_(13) . 7_(33) = { } 
1_(13) . 8_(33) = { 1_(13) } 
1_(13) . 9_(33) = { 1_(13) } 
1_(13) . 10_(33) = { 1_(13) } 
1_(13) . 11_(33) = { 1_(13) } 
1_(13) . 12_(33) = { 1_(13) } 
1_(13) . 13_(33) = { 1_(13) } 
2_(13) . 1_(33) = { } 
2_(13) . 2_(33) = { 1_(13) } 
2_(13) . 3_(33) = { 1_(13) } 
2_(13) . 4_(33) = { 1_(13) } 
2_(13) . 5_(33) = { 1_(13) } 
2_(13) . 6_(33) = { } 
2_(13) . 7_(33) = { } 
2_(13) . 8_(33) = { 6_(13) , 7_(13) } 
2_(13) . 9_(33) = { 6_(13) , 7_(13) } 
2_(13) . 10_(33) = { 6_(13) , 7_(13) } 
2_(13) . 11_(33) = { 6_(13) , 7_(13) } 
2_(13) . 12_(33) = { 2_(13) , 3_(13) } 
2_(13) . 13_(33) = { 2_(13) } 
3_(13) . 1_(33) = { } 
3_(13) . 2_(33) = { 1_(13) } 
3_(13) . 3_(33) = { } 
3_(13) . 4_(33) = { 1_(13) } 
3_(13) . 5_(33) = { } 
3_(13) . 6_(33) = { } 
3_(13) . 7_(33) = { } 
3_(13) . 8_(33) = { 7_(13) } 
3_(13) . 9_(33) = { 6_(13) } 
3_(13) . 10_(33) = { } 
3_(13) . 11_(33) = { 6_(13) } 
3_(13) . 12_(33) = { 2_(13) } 
3_(13) . 13_(33) = { 3_(13) } 
4_(13) . 1_(33) = { 1_(13) } 
4_(13) . 2_(33) = { } 
4_(13) . 3_(33) = { } 
4_(13) . 4_(33) = { } 
4_(13) . 5_(33) = { } 
4_(13) . 6_(33) = { 6_(13) , 7_(13) } 
4_(13) . 7_(33) = { 7_(13) } 
4_(13) . 8_(33) = { } 
4_(13) . 9_(33) = { } 
4_(13) . 10_(33) = { } 
4_(13) . 11_(33) = { } 
4_(13) . 12_(33) = { 4_(13) , 5_(13) } 
4_(13) . 13_(33) = { 4_(13) } 
5_(13) . 1_(33) = { 1_(13) } 
5_(13) . 2_(33) = { } 
5_(13) . 3_(33) = { } 
5_(13) . 4_(33) = { } 
5_(13) . 5_(33) = { } 
5_(13) . 6_(33) = { 6_(13) , 7_(13) } 
5_(13) . 7_(33) = { 6_(13) } 
5_(13) . 8_(33) = { } 
5_(13) . 9_(33) = { } 
5_(13) . 10_(33) = { } 
5_(13) . 11_(33) = { } 
5_(13) . 12_(33) = { 4_(13) , 5_(13) } 
5_(13) . 13_(33) = { 5_(13) } 
6_(13) . 1_(33) = { } 
6_(13) . 2_(33) = { 1_(13) } 
6_(13) . 3_(33) = { 1_(13) } 
6_(13) . 4_(33) = { 1_(13) } 
6_(13) . 5_(33) = { 1_(13) } 
6_(13) . 6_(33) = { 4_(13) , 5_(13) } 
6_(13) . 7_(33) = { 4_(13) , 5_(13) } 
6_(13) . 8_(33) = { 2_(13) , 3_(13) } 
6_(13) . 9_(33) = { 2_(13) , 3_(13) } 
6_(13) . 10_(33) = { 2_(13) , 3_(13) } 
6_(13) . 11_(33) = { 2_(13) , 3_(13) } 
6_(13) . 12_(33) = { 7_(13) } 
6_(13) . 13_(33) = { 6_(13) } 
7_(13) . 1_(33) = { } 
7_(13) . 2_(33) = { 1_(13) } 
7_(13) . 3_(33) = { } 
7_(13) . 4_(33) = { 1_(13) } 
7_(13) . 5_(33) = { } 
7_(13) . 6_(33) = { 4_(13) , 5_(13) } 
7_(13) . 7_(33) = { 4_(13) } 
7_(13) . 8_(33) = { 3_(13) } 
7_(13) . 9_(33) = { 2_(13) } 
7_(13) . 10_(33) = { } 
7_(13) . 11_(33) = { 2_(13) } 
7_(13) . 12_(33) = { 6_(13) } 
7_(13) . 13_(33) = { 7_(13) } 

Multplicative compatibility for 2 1 1
1_(21) . 1_(11) = { 6_(21) , 7_(21) } 
1_(21) . 2_(11) = { 3_(21) , 4_(21) } 
1_(21) . 3_(11) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
1_(21) . 4_(11) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
1_(21) . 5_(11) = { 2_(21) , 5_(21) } 
1_(21) . 6_(11) = { 3_(21) , 4_(21) } 
1_(21) . 7_(11) = { 3_(21) , 4_(21) } 
1_(21) . 8_(11) = { 1_(21) } 
1_(21) . 9_(11) = { 1_(21) } 
1_(21) . 10_(11) = { 1_(21) } 
1_(21) . 11_(11) = { 1_(21) } 
1_(21) . 12_(11) = { 1_(21) } 
1_(21) . 13_(11) = { 1_(21) } 
1_(21) . 14_(11) = { 1_(21) } 
2_(21) . 1_(11) = { 3_(21) , 4_(21) } 
2_(21) . 2_(11) = { } 
2_(21) . 3_(11) = { 1_(21) } 
2_(21) . 4_(11) = { 1_(21) } 
2_(21) . 5_(11) = { 1_(21) } 
2_(21) . 6_(11) = { 6_(21) , 7_(21) } 
2_(21) . 7_(11) = { } 
2_(21) . 8_(11) = { 8_(21) , 9_(21) } 
2_(21) . 9_(11) = { 2_(21) , 5_(21) } 
2_(21) . 10_(11) = { 8_(21) , 9_(21) } 
2_(21) . 11_(11) = { 2_(21) , 5_(21) } 
2_(21) . 12_(11) = { 5_(21) } 
2_(21) . 13_(11) = { 8_(21) } 
2_(21) . 14_(11) = { 2_(21) } 
3_(21) . 1_(11) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
3_(21) . 2_(11) = { 1_(21) } 
3_(21) . 3_(11) = { 6_(21) } 
3_(21) . 4_(11) = { 6_(21) , 7_(21) } 
3_(21) . 5_(11) = { 6_(21) , 7_(21) } 
3_(21) . 6_(11) = { } 
3_(21) . 7_(11) = { } 
3_(21) . 8_(11) = { 3_(21) } 
3_(21) . 9_(11) = { 3_(21) } 
3_(21) . 10_(11) = { 3_(21) , 4_(21) } 
3_(21) . 11_(11) = { 3_(21) , 4_(21) } 
3_(21) . 12_(11) = { } 
3_(21) . 13_(11) = { 3_(21) } 
3_(21) . 14_(11) = { 3_(21) } 
4_(21) . 1_(11) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
4_(21) . 2_(11) = { 1_(21) } 
4_(21) . 3_(11) = { 7_(21) } 
4_(21) . 4_(11) = { 6_(21) , 7_(21) } 
4_(21) . 5_(11) = { 6_(21) , 7_(21) } 
4_(21) . 6_(11) = { } 
4_(21) . 7_(11) = { } 
4_(21) . 8_(11) = { 4_(21) } 
4_(21) . 9_(11) = { 4_(21) } 
4_(21) . 10_(11) = { 3_(21) , 4_(21) } 
4_(21) . 11_(11) = { 3_(21) , 4_(21) } 
4_(21) . 12_(11) = { } 
4_(21) . 13_(11) = { 4_(21) } 
4_(21) . 14_(11) = { 4_(21) } 
5_(21) . 1_(11) = { 3_(21) , 4_(21) } 
5_(21) . 2_(11) = { } 
5_(21) . 3_(11) = { } 
5_(21) . 4_(11) = { 1_(21) } 
5_(21) . 5_(11) = { 1_(21) } 
5_(21) . 6_(11) = { } 
5_(21) . 7_(11) = { } 
5_(21) . 8_(11) = { 9_(21) } 
5_(21) . 9_(11) = { } 
5_(21) . 10_(11) = { 8_(21) } 
5_(21) . 11_(11) = { 2_(21) } 
5_(21) . 12_(11) = { 2_(21) } 
5_(21) . 13_(11) = { 9_(21) } 
5_(21) . 14_(11) = { 5_(21) } 
6_(21) . 1_(11) = { 1_(21) } 
6_(21) . 2_(11) = { 8_(21) , 9_(21) } 
6_(21) . 3_(11) = { 3_(21) } 
6_(21) . 4_(11) = { 3_(21) , 4_(21) } 
6_(21) . 5_(11) = { 3_(21) , 4_(21) } 
6_(21) . 6_(11) = { } 
6_(21) . 7_(11) = { } 
6_(21) . 8_(11) = { } 
6_(21) . 9_(11) = { 6_(21) } 
6_(21) . 10_(11) = { } 
6_(21) . 11_(11) = { 6_(21) , 7_(21) } 
6_(21) . 12_(11) = { 6_(21) , 7_(21) } 
6_(21) . 13_(11) = { } 
6_(21) . 14_(11) = { 6_(21) } 
7_(21) . 1_(11) = { 1_(21) } 
7_(21) . 2_(11) = { 8_(21) , 9_(21) } 
7_(21) . 3_(11) = { 4_(21) } 
7_(21) . 4_(11) = { 3_(21) , 4_(21) } 
7_(21) . 5_(11) = { 3_(21) , 4_(21) } 
7_(21) . 6_(11) = { } 
7_(21) . 7_(11) = { 9_(21) } 
7_(21) . 8_(11) = { } 
7_(21) . 9_(11) = { 7_(21) } 
7_(21) . 10_(11) = { } 
7_(21) . 11_(11) = { 6_(21) , 7_(21) } 
7_(21) . 12_(11) = { 6_(21) , 7_(21) } 
7_(21) . 13_(11) = { } 
7_(21) . 14_(11) = { 7_(21) } 
8_(21) . 1_(11) = { 3_(21) , 4_(21) } 
8_(21) . 2_(11) = { 6_(21) , 7_(21) } 
8_(21) . 3_(11) = { 1_(21) } 
8_(21) . 4_(11) = { 1_(21) } 
8_(21) . 5_(11) = { } 
8_(21) . 6_(11) = { } 
8_(21) . 7_(11) = { 6_(21) , 7_(21) } 
8_(21) . 8_(11) = { 2_(21) , 5_(21) } 
8_(21) . 9_(11) = { } 
8_(21) . 10_(11) = { 2_(21) , 5_(21) } 
8_(21) . 11_(11) = { } 
8_(21) . 12_(11) = { 8_(21) , 9_(21) } 
8_(21) . 13_(11) = { 2_(21) } 
8_(21) . 14_(11) = { 8_(21) } 
9_(21) . 1_(11) = { 3_(21) , 4_(21) } 
9_(21) . 2_(11) = { 6_(21) , 7_(21) } 
9_(21) . 3_(11) = { } 
9_(21) . 4_(11) = { 1_(21) } 
9_(21) . 5_(11) = { } 
9_(21) . 6_(11) = { } 
9_(21) . 7_(11) = { 7_(21) } 
9_(21) . 8_(11) = { 5_(21) } 
9_(21) . 9_(11) = { } 
9_(21) . 10_(11) = { 2_(21) } 
9_(21) . 11_(11) = { } 
9_(21) . 12_(11) = { 8_(21) } 
9_(21) . 13_(11) = { 5_(21) } 
9_(21) . 14_(11) = { 9_(21) } 

Multplicative compatibility for 2 1 2
1_(21) . 1_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 13_(22) } 
1_(21) . 2_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
1_(21) . 3_(12) = { 2_(22) , 7_(22) } 
1_(21) . 4_(12) = { 2_(22) , 7_(22) } 
1_(21) . 5_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
1_(21) . 6_(12) = { 1_(22) } 
1_(21) . 7_(12) = { 1_(22) } 
1_(21) . 8_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
1_(21) . 9_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
2_(21) . 1_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
2_(21) . 2_(12) = { 12_(22) , 13_(22) } 
2_(21) . 3_(12) = { 1_(22) } 
2_(21) . 4_(12) = { 1_(22) } 
2_(21) . 5_(12) = { 12_(22) } 
2_(21) . 6_(12) = { } 
2_(21) . 7_(12) = { } 
2_(21) . 8_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
2_(21) . 9_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
3_(21) . 1_(12) = { 2_(22) , 7_(22) } 
3_(21) . 2_(12) = { 1_(22) } 
3_(21) . 3_(12) = { 8_(22) , 13_(22) } 
3_(21) . 4_(12) = { 10_(22) } 
3_(21) . 5_(12) = { } 
3_(21) . 6_(12) = { 3_(22) } 
3_(21) . 7_(12) = { 5_(22) } 
3_(21) . 8_(12) = { 1_(22) } 
3_(21) . 9_(12) = { } 
4_(21) . 1_(12) = { 2_(22) , 7_(22) } 
4_(21) . 2_(12) = { 1_(22) } 
4_(21) . 3_(12) = { 9_(22) } 
4_(21) . 4_(12) = { 11_(22) , 13_(22) } 
4_(21) . 5_(12) = { } 
4_(21) . 6_(12) = { 4_(22) } 
4_(21) . 7_(12) = { 6_(22) } 
4_(21) . 8_(12) = { 1_(22) } 
4_(21) . 9_(12) = { } 
5_(21) . 1_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
5_(21) . 2_(12) = { 12_(22) } 
5_(21) . 3_(12) = { } 
5_(21) . 4_(12) = { } 
5_(21) . 5_(12) = { 13_(22) } 
5_(21) . 6_(12) = { } 
5_(21) . 7_(12) = { } 
5_(21) . 8_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
5_(21) . 9_(12) = { 11_(22) } 
6_(21) . 1_(12) = { 1_(22) } 
6_(21) . 2_(12) = { } 
6_(21) . 3_(12) = { 3_(22) } 
6_(21) . 4_(12) = { 5_(22) } 
6_(21) . 5_(12) = { } 
6_(21) . 6_(12) = { 13_(22) } 
6_(21) . 7_(12) = { } 
6_(21) . 8_(12) = { 2_(22) , 7_(22) } 
6_(21) . 9_(12) = { } 
7_(21) . 1_(12) = { 1_(22) } 
7_(21) . 2_(12) = { } 
7_(21) . 3_(12) = { 4_(22) } 
7_(21) . 4_(12) = { 6_(22) } 
7_(21) . 5_(12) = { } 
7_(21) . 6_(12) = { } 
7_(21) . 7_(12) = { 13_(22) } 
7_(21) . 8_(12) = { 2_(22) , 7_(22) } 
7_(21) . 9_(12) = { 7_(22) } 
8_(21) . 1_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
8_(21) . 2_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
8_(21) . 3_(12) = { 1_(22) } 
8_(21) . 4_(12) = { 1_(22) } 
8_(21) . 5_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
8_(21) . 6_(12) = { 2_(22) , 7_(22) } 
8_(21) . 7_(12) = { 2_(22) , 7_(22) } 
8_(21) . 8_(12) = { 12_(22) , 13_(22) } 
8_(21) . 9_(12) = { 12_(22) } 
9_(21) . 1_(12) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
9_(21) . 2_(12) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
9_(21) . 3_(12) = { } 
9_(21) . 4_(12) = { } 
9_(21) . 5_(12) = { 11_(22) } 
9_(21) . 6_(12) = { } 
9_(21) . 7_(12) = { 7_(22) } 
9_(21) . 8_(12) = { 12_(22) } 
9_(21) . 9_(12) = { 13_(22) } 

Multplicative compatibility for 2 1 3
1_(21) . 1_(13) = { } 
1_(21) . 2_(13) = { } 
1_(21) . 3_(13) = { } 
1_(21) . 4_(13) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
1_(21) . 5_(13) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
1_(21) . 6_(13) = { } 
1_(21) . 7_(13) = { } 
2_(21) . 1_(13) = { } 
2_(21) . 2_(13) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
2_(21) . 3_(13) = { 1_(23) , 2_(23) , 3_(23) } 
2_(21) . 4_(13) = { } 
2_(21) . 5_(13) = { } 
2_(21) . 6_(13) = { 1_(23) , 4_(23) , 5_(23) } 
2_(21) . 7_(13) = { 1_(23) } 
3_(21) . 1_(13) = { } 
3_(21) . 2_(13) = { } 
3_(21) . 3_(13) = { } 
3_(21) . 4_(13) = { } 
3_(21) . 5_(13) = { } 
3_(21) . 6_(13) = { } 
3_(21) . 7_(13) = { } 
4_(21) . 1_(13) = { } 
4_(21) . 2_(13) = { } 
4_(21) . 3_(13) = { } 
4_(21) . 4_(13) = { } 
4_(21) . 5_(13) = { } 
4_(21) . 6_(13) = { } 
4_(21) . 7_(13) = { } 
5_(21) . 1_(13) = { } 
5_(21) . 2_(13) = { 1_(23) , 4_(23) , 5_(23) } 
5_(21) . 3_(13) = { 1_(23) } 
5_(21) . 4_(13) = { } 
5_(21) . 5_(13) = { } 
5_(21) . 6_(13) = { 6_(23) } 
5_(21) . 7_(13) = { 2_(23) , 3_(23) } 
6_(21) . 1_(13) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
6_(21) . 2_(13) = { } 
6_(21) . 3_(13) = { } 
6_(21) . 4_(13) = { } 
6_(21) . 5_(13) = { } 
6_(21) . 6_(13) = { } 
6_(21) . 7_(13) = { } 
7_(21) . 1_(13) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
7_(21) . 2_(13) = { } 
7_(21) . 3_(13) = { } 
7_(21) . 4_(13) = { } 
7_(21) . 5_(13) = { } 
7_(21) . 6_(13) = { } 
7_(21) . 7_(13) = { } 
8_(21) . 1_(13) = { } 
8_(21) . 2_(13) = { 1_(23) , 2_(23) , 3_(23) } 
8_(21) . 3_(13) = { 4_(23) , 5_(23) , 6_(23) } 
8_(21) . 4_(13) = { } 
8_(21) . 5_(13) = { } 
8_(21) . 6_(13) = { 1_(23) } 
8_(21) . 7_(13) = { 4_(23) , 5_(23) } 
9_(21) . 1_(13) = { } 
9_(21) . 2_(13) = { 1_(23) } 
9_(21) . 3_(13) = { 4_(23) , 5_(23) } 
9_(21) . 4_(13) = { } 
9_(21) . 5_(13) = { } 
9_(21) . 6_(13) = { 2_(23) , 3_(23) } 
9_(21) . 7_(13) = { 6_(23) } 

Multplicative compatibility for 2 2 1
1_(22) . 1_(21) = { 6_(21) , 7_(21) } 
1_(22) . 2_(21) = { 3_(21) , 4_(21) } 
1_(22) . 3_(21) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
1_(22) . 4_(21) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
1_(22) . 5_(21) = { 3_(21) , 4_(21) } 
1_(22) . 6_(21) = { 1_(21) } 
1_(22) . 7_(21) = { 1_(21) } 
1_(22) . 8_(21) = { 3_(21) , 4_(21) } 
1_(22) . 9_(21) = { 3_(21) , 4_(21) } 
2_(22) . 1_(21) = { 3_(21) , 4_(21) } 
2_(22) . 2_(21) = { } 
2_(22) . 3_(21) = { 1_(21) } 
2_(22) . 4_(21) = { 1_(21) } 
2_(22) . 5_(21) = { } 
2_(22) . 6_(21) = { 8_(21) , 9_(21) } 
2_(22) . 7_(21) = { 8_(21) , 9_(21) } 
2_(22) . 8_(21) = { 6_(21) , 7_(21) } 
2_(22) . 9_(21) = { 6_(21) , 7_(21) } 
3_(22) . 1_(21) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
3_(22) . 2_(21) = { 1_(21) } 
3_(22) . 3_(21) = { 6_(21) } 
3_(22) . 4_(21) = { 6_(21) , 7_(21) } 
3_(22) . 5_(21) = { 1_(21) } 
3_(22) . 6_(21) = { 3_(21) } 
3_(22) . 7_(21) = { 3_(21) , 4_(21) } 
3_(22) . 8_(21) = { 1_(21) } 
3_(22) . 9_(21) = { 1_(21) } 
4_(22) . 1_(21) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
4_(22) . 2_(21) = { 1_(21) } 
4_(22) . 3_(21) = { 7_(21) } 
4_(22) . 4_(21) = { 6_(21) , 7_(21) } 
4_(22) . 5_(21) = { 1_(21) } 
4_(22) . 6_(21) = { 4_(21) } 
4_(22) . 7_(21) = { 3_(21) , 4_(21) } 
4_(22) . 8_(21) = { 1_(21) } 
4_(22) . 9_(21) = { 1_(21) } 
5_(22) . 1_(21) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
5_(22) . 2_(21) = { 1_(21) } 
5_(22) . 3_(21) = { 6_(21) , 7_(21) } 
5_(22) . 4_(21) = { 6_(21) } 
5_(22) . 5_(21) = { } 
5_(22) . 6_(21) = { 3_(21) , 4_(21) } 
5_(22) . 7_(21) = { 3_(21) } 
5_(22) . 8_(21) = { 1_(21) } 
5_(22) . 9_(21) = { } 
6_(22) . 1_(21) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
6_(22) . 2_(21) = { 1_(21) } 
6_(22) . 3_(21) = { 6_(21) , 7_(21) } 
6_(22) . 4_(21) = { 7_(21) } 
6_(22) . 5_(21) = { } 
6_(22) . 6_(21) = { 3_(21) , 4_(21) } 
6_(22) . 7_(21) = { 4_(21) } 
6_(22) . 8_(21) = { 1_(21) } 
6_(22) . 9_(21) = { } 
7_(22) . 1_(21) = { 3_(21) , 4_(21) } 
7_(22) . 2_(21) = { } 
7_(22) . 3_(21) = { 1_(21) } 
7_(22) . 4_(21) = { } 
7_(22) . 5_(21) = { } 
7_(22) . 6_(21) = { 8_(21) } 
7_(22) . 7_(21) = { 9_(21) } 
7_(22) . 8_(21) = { 6_(21) , 7_(21) } 
7_(22) . 9_(21) = { 7_(21) } 
8_(22) . 1_(21) = { 1_(21) } 
8_(22) . 2_(21) = { 8_(21) , 9_(21) } 
8_(22) . 3_(21) = { 3_(21) } 
8_(22) . 4_(21) = { 3_(21) , 4_(21) } 
8_(22) . 5_(21) = { 8_(21) } 
8_(22) . 6_(21) = { } 
8_(22) . 7_(21) = { } 
8_(22) . 8_(21) = { 2_(21) , 5_(21) } 
8_(22) . 9_(21) = { 2_(21) } 
9_(22) . 1_(21) = { 1_(21) } 
9_(22) . 2_(21) = { 8_(21) , 9_(21) } 
9_(22) . 3_(21) = { 4_(21) } 
9_(22) . 4_(21) = { 3_(21) , 4_(21) } 
9_(22) . 5_(21) = { 8_(21) } 
9_(22) . 6_(21) = { } 
9_(22) . 7_(21) = { } 
9_(22) . 8_(21) = { 2_(21) , 5_(21) } 
9_(22) . 9_(21) = { 2_(21) } 
10_(22) . 1_(21) = { 1_(21) } 
10_(22) . 2_(21) = { 8_(21) , 9_(21) } 
10_(22) . 3_(21) = { 3_(21) , 4_(21) } 
10_(22) . 4_(21) = { 3_(21) } 
10_(22) . 5_(21) = { } 
10_(22) . 6_(21) = { } 
10_(22) . 7_(21) = { } 
10_(22) . 8_(21) = { 2_(21) , 5_(21) } 
10_(22) . 9_(21) = { } 
11_(22) . 1_(21) = { 1_(21) } 
11_(22) . 2_(21) = { 8_(21) , 9_(21) } 
11_(22) . 3_(21) = { 3_(21) , 4_(21) } 
11_(22) . 4_(21) = { 4_(21) } 
11_(22) . 5_(21) = { 9_(21) } 
11_(22) . 6_(21) = { } 
11_(22) . 7_(21) = { } 
11_(22) . 8_(21) = { 2_(21) , 5_(21) } 
11_(22) . 9_(21) = { 5_(21) } 
12_(22) . 1_(21) = { 1_(21) } 
12_(22) . 2_(21) = { 2_(21) , 5_(21) } 
12_(22) . 3_(21) = { 3_(21) , 4_(21) } 
12_(22) . 4_(21) = { 3_(21) , 4_(21) } 
12_(22) . 5_(21) = { 2_(21) } 
12_(22) . 6_(21) = { 6_(21) , 7_(21) } 
12_(22) . 7_(21) = { 6_(21) , 7_(21) } 
12_(22) . 8_(21) = { 8_(21) , 9_(21) } 
12_(22) . 9_(21) = { 8_(21) } 
13_(22) . 1_(21) = { 1_(21) } 
13_(22) . 2_(21) = { 2_(21) } 
13_(22) . 3_(21) = { 3_(21) } 
13_(22) . 4_(21) = { 4_(21) } 
13_(22) . 5_(21) = { 5_(21) } 
13_(22) . 6_(21) = { 6_(21) } 
13_(22) . 7_(21) = { 7_(21) } 
13_(22) . 8_(21) = { 8_(21) } 
13_(22) . 9_(21) = { 9_(21) } 

Multplicative compatibility for 2 2 2
1_(22) . 1_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 13_(22) } 
1_(22) . 2_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
1_(22) . 3_(22) = { 2_(22) , 7_(22) } 
1_(22) . 4_(22) = { 2_(22) , 7_(22) } 
1_(22) . 5_(22) = { 2_(22) , 7_(22) } 
1_(22) . 6_(22) = { 2_(22) , 7_(22) } 
1_(22) . 7_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
1_(22) . 8_(22) = { 1_(22) } 
1_(22) . 9_(22) = { 1_(22) } 
1_(22) . 10_(22) = { 1_(22) } 
1_(22) . 11_(22) = { 1_(22) } 
1_(22) . 12_(22) = { 1_(22) } 
1_(22) . 13_(22) = { 1_(22) } 
2_(22) . 1_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
2_(22) . 2_(22) = { 12_(22) , 13_(22) } 
2_(22) . 3_(22) = { 1_(22) } 
2_(22) . 4_(22) = { 1_(22) } 
2_(22) . 5_(22) = { 1_(22) } 
2_(22) . 6_(22) = { 1_(22) } 
2_(22) . 7_(22) = { 12_(22) } 
2_(22) . 8_(22) = { } 
2_(22) . 9_(22) = { } 
2_(22) . 10_(22) = { } 
2_(22) . 11_(22) = { } 
2_(22) . 12_(22) = { 2_(22) , 7_(22) } 
2_(22) . 13_(22) = { 2_(22) } 
3_(22) . 1_(22) = { 2_(22) , 7_(22) } 
3_(22) . 2_(22) = { 1_(22) } 
3_(22) . 3_(22) = { 8_(22) , 13_(22) } 
3_(22) . 4_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
3_(22) . 5_(22) = { 10_(22) } 
3_(22) . 6_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
3_(22) . 7_(22) = { 1_(22) } 
3_(22) . 8_(22) = { 3_(22) } 
3_(22) . 9_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
3_(22) . 10_(22) = { 5_(22) } 
3_(22) . 11_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
3_(22) . 12_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
3_(22) . 13_(22) = { 3_(22) } 
4_(22) . 1_(22) = { 2_(22) , 7_(22) } 
4_(22) . 2_(22) = { 1_(22) } 
4_(22) . 3_(22) = { 9_(22) } 
4_(22) . 4_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
4_(22) . 5_(22) = { 11_(22) , 13_(22) } 
4_(22) . 6_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
4_(22) . 7_(22) = { 1_(22) } 
4_(22) . 8_(22) = { 4_(22) } 
4_(22) . 9_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
4_(22) . 10_(22) = { 6_(22) } 
4_(22) . 11_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
4_(22) . 12_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
4_(22) . 13_(22) = { 4_(22) } 
5_(22) . 1_(22) = { 2_(22) , 7_(22) } 
5_(22) . 2_(22) = { 1_(22) } 
5_(22) . 3_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
5_(22) . 4_(22) = { 8_(22) , 13_(22) } 
5_(22) . 5_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
5_(22) . 6_(22) = { 10_(22) } 
5_(22) . 7_(22) = { } 
5_(22) . 8_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
5_(22) . 9_(22) = { 3_(22) } 
5_(22) . 10_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
5_(22) . 11_(22) = { 5_(22) } 
5_(22) . 12_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
5_(22) . 13_(22) = { 5_(22) } 
6_(22) . 1_(22) = { 2_(22) , 7_(22) } 
6_(22) . 2_(22) = { 1_(22) } 
6_(22) . 3_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
6_(22) . 4_(22) = { 9_(22) } 
6_(22) . 5_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
6_(22) . 6_(22) = { 11_(22) , 13_(22) } 
6_(22) . 7_(22) = { } 
6_(22) . 8_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
6_(22) . 9_(22) = { 4_(22) } 
6_(22) . 10_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
6_(22) . 11_(22) = { 6_(22) } 
6_(22) . 12_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
6_(22) . 13_(22) = { 6_(22) } 
7_(22) . 1_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
7_(22) . 2_(22) = { 12_(22) } 
7_(22) . 3_(22) = { 1_(22) } 
7_(22) . 4_(22) = { } 
7_(22) . 5_(22) = { 1_(22) } 
7_(22) . 6_(22) = { } 
7_(22) . 7_(22) = { 13_(22) } 
7_(22) . 8_(22) = { } 
7_(22) . 9_(22) = { } 
7_(22) . 10_(22) = { } 
7_(22) . 11_(22) = { } 
7_(22) . 12_(22) = { 2_(22) } 
7_(22) . 13_(22) = { 7_(22) } 
8_(22) . 1_(22) = { 1_(22) } 
8_(22) . 2_(22) = { } 
8_(22) . 3_(22) = { 3_(22) } 
8_(22) . 4_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
8_(22) . 5_(22) = { 5_(22) } 
8_(22) . 6_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
8_(22) . 7_(22) = { } 
8_(22) . 8_(22) = { 13_(22) } 
8_(22) . 9_(22) = { 12_(22) } 
8_(22) . 10_(22) = { } 
8_(22) . 11_(22) = { 12_(22) } 
8_(22) . 12_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
8_(22) . 13_(22) = { 8_(22) } 
9_(22) . 1_(22) = { 1_(22) } 
9_(22) . 2_(22) = { } 
9_(22) . 3_(22) = { 4_(22) } 
9_(22) . 4_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
9_(22) . 5_(22) = { 6_(22) } 
9_(22) . 6_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
9_(22) . 7_(22) = { } 
9_(22) . 8_(22) = { } 
9_(22) . 9_(22) = { 12_(22) } 
9_(22) . 10_(22) = { 13_(22) } 
9_(22) . 11_(22) = { 12_(22) } 
9_(22) . 12_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
9_(22) . 13_(22) = { 9_(22) } 
10_(22) . 1_(22) = { 1_(22) } 
10_(22) . 2_(22) = { } 
10_(22) . 3_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
10_(22) . 4_(22) = { 3_(22) } 
10_(22) . 5_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
10_(22) . 6_(22) = { 5_(22) } 
10_(22) . 7_(22) = { } 
10_(22) . 8_(22) = { 12_(22) } 
10_(22) . 9_(22) = { 13_(22) } 
10_(22) . 10_(22) = { 12_(22) } 
10_(22) . 11_(22) = { } 
10_(22) . 12_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
10_(22) . 13_(22) = { 10_(22) } 
11_(22) . 1_(22) = { 1_(22) } 
11_(22) . 2_(22) = { } 
11_(22) . 3_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
11_(22) . 4_(22) = { 4_(22) } 
11_(22) . 5_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
11_(22) . 6_(22) = { 6_(22) } 
11_(22) . 7_(22) = { } 
11_(22) . 8_(22) = { 12_(22) } 
11_(22) . 9_(22) = { } 
11_(22) . 10_(22) = { 12_(22) } 
11_(22) . 11_(22) = { 13_(22) } 
11_(22) . 12_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
11_(22) . 13_(22) = { 11_(22) } 
12_(22) . 1_(22) = { 1_(22) } 
12_(22) . 2_(22) = { 2_(22) , 7_(22) } 
12_(22) . 3_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
12_(22) . 4_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
12_(22) . 5_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
12_(22) . 6_(22) = { 3_(22) , 4_(22) , 5_(22) , 6_(22) } 
12_(22) . 7_(22) = { 2_(22) } 
12_(22) . 8_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
12_(22) . 9_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
12_(22) . 10_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
12_(22) . 11_(22) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
12_(22) . 12_(22) = { 12_(22) , 13_(22) } 
12_(22) . 13_(22) = { 12_(22) } 
13_(22) . 1_(22) = { 1_(22) } 
13_(22) . 2_(22) = { 2_(22) } 
13_(22) . 3_(22) = { 3_(22) } 
13_(22) . 4_(22) = { 4_(22) } 
13_(22) . 5_(22) = { 5_(22) } 
13_(22) . 6_(22) = { 6_(22) } 
13_(22) . 7_(22) = { 7_(22) } 
13_(22) . 8_(22) = { 8_(22) } 
13_(22) . 9_(22) = { 9_(22) } 
13_(22) . 10_(22) = { 10_(22) } 
13_(22) . 11_(22) = { 11_(22) } 
13_(22) . 12_(22) = { 12_(22) } 
13_(22) . 13_(22) = { 13_(22) } 

Multplicative compatibility for 2 2 3
1_(22) . 1_(23) = { } 
1_(22) . 2_(23) = { } 
1_(22) . 3_(23) = { } 
1_(22) . 4_(23) = { } 
1_(22) . 5_(23) = { } 
1_(22) . 6_(23) = { } 
2_(22) . 1_(23) = { } 
2_(22) . 2_(23) = { } 
2_(22) . 3_(23) = { } 
2_(22) . 4_(23) = { } 
2_(22) . 5_(23) = { } 
2_(22) . 6_(23) = { } 
3_(22) . 1_(23) = { } 
3_(22) . 2_(23) = { } 
3_(22) . 3_(23) = { } 
3_(22) . 4_(23) = { } 
3_(22) . 5_(23) = { } 
3_(22) . 6_(23) = { } 
4_(22) . 1_(23) = { } 
4_(22) . 2_(23) = { } 
4_(22) . 3_(23) = { } 
4_(22) . 4_(23) = { } 
4_(22) . 5_(23) = { } 
4_(22) . 6_(23) = { } 
5_(22) . 1_(23) = { } 
5_(22) . 2_(23) = { } 
5_(22) . 3_(23) = { } 
5_(22) . 4_(23) = { } 
5_(22) . 5_(23) = { } 
5_(22) . 6_(23) = { } 
6_(22) . 1_(23) = { } 
6_(22) . 2_(23) = { } 
6_(22) . 3_(23) = { } 
6_(22) . 4_(23) = { } 
6_(22) . 5_(23) = { } 
6_(22) . 6_(23) = { } 
7_(22) . 1_(23) = { } 
7_(22) . 2_(23) = { } 
7_(22) . 3_(23) = { } 
7_(22) . 4_(23) = { } 
7_(22) . 5_(23) = { } 
7_(22) . 6_(23) = { } 
8_(22) . 1_(23) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
8_(22) . 2_(23) = { 4_(23) } 
8_(22) . 3_(23) = { } 
8_(22) . 4_(23) = { 2_(23) } 
8_(22) . 5_(23) = { 1_(23) , 2_(23) , 3_(23) } 
8_(22) . 6_(23) = { 1_(23) } 
9_(22) . 1_(23) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
9_(22) . 2_(23) = { 5_(23) } 
9_(22) . 3_(23) = { } 
9_(22) . 4_(23) = { } 
9_(22) . 5_(23) = { 1_(23) , 2_(23) , 3_(23) } 
9_(22) . 6_(23) = { 1_(23) } 
10_(22) . 1_(23) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
10_(22) . 2_(23) = { } 
10_(22) . 3_(23) = { } 
10_(22) . 4_(23) = { 1_(23) , 2_(23) , 3_(23) } 
10_(22) . 5_(23) = { 2_(23) } 
10_(22) . 6_(23) = { } 
11_(22) . 1_(23) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
11_(22) . 2_(23) = { 6_(23) } 
11_(22) . 3_(23) = { 6_(23) } 
11_(22) . 4_(23) = { 1_(23) , 2_(23) , 3_(23) } 
11_(22) . 5_(23) = { } 
11_(22) . 6_(23) = { 2_(23) , 3_(23) } 
12_(22) . 1_(23) = { 1_(23) , 2_(23) , 3_(23) } 
12_(22) . 2_(23) = { 1_(23) } 
12_(22) . 3_(23) = { 1_(23) } 
12_(22) . 4_(23) = { 4_(23) , 5_(23) , 6_(23) } 
12_(22) . 5_(23) = { 4_(23) , 5_(23) , 6_(23) } 
12_(22) . 6_(23) = { 4_(23) , 5_(23) } 
13_(22) . 1_(23) = { 1_(23) } 
13_(22) . 2_(23) = { 2_(23) } 
13_(22) . 3_(23) = { 3_(23) } 
13_(22) . 4_(23) = { 4_(23) } 
13_(22) . 5_(23) = { 5_(23) } 
13_(22) . 6_(23) = { 6_(23) } 

Multplicative compatibility for 2 3 1
1_(23) . 1_(31) = { 6_(21) , 7_(21) } 
1_(23) . 2_(31) = { 2_(21) , 5_(21) , 8_(21) , 9_(21) } 
1_(23) . 3_(31) = { 2_(21) , 5_(21) } 
1_(23) . 4_(31) = { 1_(21) } 
1_(23) . 5_(31) = { 1_(21) } 
1_(23) . 6_(31) = { 2_(21) , 8_(21) } 
1_(23) . 7_(31) = { 2_(21) } 
2_(23) . 1_(31) = { 6_(21) , 7_(21) } 
2_(23) . 2_(31) = { 2_(21) , 8_(21) } 
2_(23) . 3_(31) = { 2_(21) } 
2_(23) . 4_(31) = { 1_(21) } 
2_(23) . 5_(31) = { } 
2_(23) . 6_(31) = { 9_(21) } 
2_(23) . 7_(31) = { 5_(21) } 
3_(23) . 1_(31) = { 6_(21) , 7_(21) } 
3_(23) . 2_(31) = { 2_(21) , 8_(21) } 
3_(23) . 3_(31) = { } 
3_(23) . 4_(31) = { } 
3_(23) . 5_(31) = { 1_(21) } 
3_(23) . 6_(31) = { 9_(21) } 
3_(23) . 7_(31) = { } 
4_(23) . 1_(31) = { 6_(21) , 7_(21) } 
4_(23) . 2_(31) = { 2_(21) , 5_(21) } 
4_(23) . 3_(31) = { 8_(21) , 9_(21) } 
4_(23) . 4_(31) = { } 
4_(23) . 5_(31) = { } 
4_(23) . 6_(31) = { 2_(21) } 
4_(23) . 7_(31) = { 8_(21) } 
5_(23) . 1_(31) = { 6_(21) , 7_(21) } 
5_(23) . 2_(31) = { 2_(21) , 5_(21) } 
5_(23) . 3_(31) = { 8_(21) , 9_(21) } 
5_(23) . 4_(31) = { } 
5_(23) . 5_(31) = { } 
5_(23) . 6_(31) = { 2_(21) } 
5_(23) . 7_(31) = { 8_(21) } 
6_(23) . 1_(31) = { 6_(21) , 7_(21) } 
6_(23) . 2_(31) = { 2_(21) } 
6_(23) . 3_(31) = { 8_(21) } 
6_(23) . 4_(31) = { } 
6_(23) . 5_(31) = { 1_(21) } 
6_(23) . 6_(31) = { 5_(21) } 
6_(23) . 7_(31) = { 9_(21) } 

Multplicative compatibility for 2 3 2
1_(23) . 1_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 13_(22) } 
1_(23) . 2_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
1_(23) . 3_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
1_(23) . 4_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
1_(23) . 5_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
1_(23) . 6_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
2_(23) . 1_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
2_(23) . 2_(32) = { 13_(22) } 
2_(23) . 3_(32) = { } 
2_(23) . 4_(32) = { 8_(22) } 
2_(23) . 5_(32) = { 10_(22) } 
2_(23) . 6_(32) = { 11_(22) } 
3_(23) . 1_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) , 12_(22) } 
3_(23) . 2_(32) = { } 
3_(23) . 3_(32) = { 13_(22) } 
3_(23) . 4_(32) = { } 
3_(23) . 5_(32) = { } 
3_(23) . 6_(32) = { } 
4_(23) . 1_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
4_(23) . 2_(32) = { 8_(22) } 
4_(23) . 3_(32) = { } 
4_(23) . 4_(32) = { 13_(22) } 
4_(23) . 5_(32) = { } 
4_(23) . 6_(32) = { 12_(22) } 
5_(23) . 1_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
5_(23) . 2_(32) = { 9_(22) } 
5_(23) . 3_(32) = { } 
5_(23) . 4_(32) = { } 
5_(23) . 5_(32) = { 13_(22) } 
5_(23) . 6_(32) = { 12_(22) } 
6_(23) . 1_(32) = { 8_(22) , 9_(22) , 10_(22) , 11_(22) } 
6_(23) . 2_(32) = { 11_(22) } 
6_(23) . 3_(32) = { } 
6_(23) . 4_(32) = { 12_(22) } 
6_(23) . 5_(32) = { 12_(22) } 
6_(23) . 6_(32) = { 13_(22) } 

Multplicative compatibility for 2 3 3
1_(23) . 1_(33) = { } 
1_(23) . 2_(33) = { } 
1_(23) . 3_(33) = { } 
1_(23) . 4_(33) = { } 
1_(23) . 5_(33) = { } 
1_(23) . 6_(33) = { } 
1_(23) . 7_(33) = { } 
1_(23) . 8_(33) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
1_(23) . 9_(33) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
1_(23) . 10_(33) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
1_(23) . 11_(33) = { 1_(23) , 2_(23) , 3_(23) , 4_(23) , 5_(23) , 6_(23) } 
1_(23) . 12_(33) = { 1_(23) , 4_(23) , 5_(23) } 
1_(23) . 13_(33) = { 1_(23) } 
2_(23) . 1_(33) = { } 
2_(23) . 2_(33) = { } 
2_(23) . 3_(33) = { } 
2_(23) . 4_(33) = { } 
2_(23) . 5_(33) = { } 
2_(23) . 6_(33) = { } 
2_(23) . 7_(33) = { } 
2_(23) . 8_(33) = { 1_(23) , 4_(23) , 5_(23) } 
2_(23) . 9_(33) = { } 
2_(23) . 10_(33) = { 1_(23) , 4_(23) , 5_(23) } 
2_(23) . 11_(33) = { 4_(23) } 
2_(23) . 12_(33) = { 6_(23) } 
2_(23) . 13_(33) = { 2_(23) } 
3_(23) . 1_(33) = { } 
3_(23) . 2_(33) = { } 
3_(23) . 3_(33) = { } 
3_(23) . 4_(33) = { } 
3_(23) . 5_(33) = { } 
3_(23) . 6_(33) = { } 
3_(23) . 7_(33) = { } 
3_(23) . 8_(33) = { } 
3_(23) . 9_(33) = { 1_(23) , 4_(23) , 5_(23) } 
3_(23) . 10_(33) = { 4_(23) } 
3_(23) . 11_(33) = { 1_(23) , 4_(23) , 5_(23) } 
3_(23) . 12_(33) = { 6_(23) } 
3_(23) . 13_(33) = { 3_(23) } 
4_(23) . 1_(33) = { } 
4_(23) . 2_(33) = { } 
4_(23) . 3_(33) = { } 
4_(23) . 4_(33) = { } 
4_(23) . 5_(33) = { } 
4_(23) . 6_(33) = { } 
4_(23) . 7_(33) = { } 
4_(23) . 8_(33) = { 4_(23) , 5_(23) , 6_(23) } 
4_(23) . 9_(33) = { 3_(23) } 
4_(23) . 10_(33) = { } 
4_(23) . 11_(33) = { 2_(23) } 
4_(23) . 12_(33) = { 1_(23) } 
4_(23) . 13_(33) = { 4_(23) } 
5_(23) . 1_(33) = { } 
5_(23) . 2_(33) = { } 
5_(23) . 3_(33) = { } 
5_(23) . 4_(33) = { } 
5_(23) . 5_(33) = { } 
5_(23) . 6_(33) = { } 
5_(23) . 7_(33) = { } 
5_(23) . 8_(33) = { 4_(23) , 5_(23) , 6_(23) } 
5_(23) . 9_(33) = { } 
5_(23) . 10_(33) = { } 
5_(23) . 11_(33) = { } 
5_(23) . 12_(33) = { 1_(23) } 
5_(23) . 13_(33) = { 5_(23) } 
6_(23) . 1_(33) = { } 
6_(23) . 2_(33) = { } 
6_(23) . 3_(33) = { } 
6_(23) . 4_(33) = { } 
6_(23) . 5_(33) = { } 
6_(23) . 6_(33) = { } 
6_(23) . 7_(33) = { } 
6_(23) . 8_(33) = { 4_(23) , 5_(23) } 
6_(23) . 9_(33) = { 1_(23) } 
6_(23) . 10_(33) = { } 
6_(23) . 11_(33) = { 1_(23) } 
6_(23) . 12_(33) = { 2_(23) , 3_(23) } 
6_(23) . 13_(33) = { 6_(23) } 

Multplicative compatibility for 3 1 1
1_(31) . 1_(11) = { 4_(31) , 5_(31) } 
1_(31) . 2_(11) = { 2_(31) , 3_(31) , 6_(31) , 7_(31) } 
1_(31) . 3_(11) = { } 
1_(31) . 4_(11) = { } 
1_(31) . 5_(11) = { } 
1_(31) . 6_(11) = { 2_(31) , 3_(31) } 
1_(31) . 7_(11) = { 2_(31) , 3_(31) } 
1_(31) . 8_(11) = { 1_(31) } 
1_(31) . 9_(11) = { 1_(31) } 
1_(31) . 10_(11) = { 1_(31) } 
1_(31) . 11_(11) = { 1_(31) } 
1_(31) . 12_(11) = { 1_(31) } 
1_(31) . 13_(11) = { 1_(31) } 
1_(31) . 14_(11) = { 1_(31) } 
2_(31) . 1_(11) = { } 
2_(31) . 2_(11) = { 1_(31) } 
2_(31) . 3_(11) = { 4_(31) , 5_(31) } 
2_(31) . 4_(11) = { } 
2_(31) . 5_(11) = { } 
2_(31) . 6_(11) = { 1_(31) } 
2_(31) . 7_(11) = { 1_(31) } 
2_(31) . 8_(11) = { 2_(31) , 3_(31) } 
2_(31) . 9_(11) = { 2_(31) , 3_(31) } 
2_(31) . 10_(11) = { 6_(31) , 7_(31) } 
2_(31) . 11_(11) = { 6_(31) , 7_(31) } 
2_(31) . 12_(11) = { 6_(31) } 
2_(31) . 13_(11) = { 2_(31) , 3_(31) } 
2_(31) . 14_(11) = { 2_(31) } 
3_(31) . 1_(11) = { } 
3_(31) . 2_(11) = { 1_(31) } 
3_(31) . 3_(11) = { 4_(31) , 5_(31) } 
3_(31) . 4_(11) = { } 
3_(31) . 5_(11) = { } 
3_(31) . 6_(11) = { } 
3_(31) . 7_(11) = { 1_(31) } 
3_(31) . 8_(11) = { 2_(31) } 
3_(31) . 9_(11) = { 3_(31) } 
3_(31) . 10_(11) = { 6_(31) } 
3_(31) . 11_(11) = { 7_(31) } 
3_(31) . 12_(11) = { 7_(31) } 
3_(31) . 13_(11) = { 2_(31) } 
3_(31) . 14_(11) = { 3_(31) } 
4_(31) . 1_(11) = { 1_(31) } 
4_(31) . 2_(11) = { } 
4_(31) . 3_(11) = { 2_(31) , 3_(31) } 
4_(31) . 4_(11) = { 6_(31) , 7_(31) } 
4_(31) . 5_(11) = { 7_(31) } 
4_(31) . 6_(11) = { } 
4_(31) . 7_(11) = { } 
4_(31) . 8_(11) = { 4_(31) , 5_(31) } 
4_(31) . 9_(11) = { 4_(31) } 
4_(31) . 10_(11) = { } 
4_(31) . 11_(11) = { } 
4_(31) . 12_(11) = { } 
4_(31) . 13_(11) = { 4_(31) , 5_(31) } 
4_(31) . 14_(11) = { 4_(31) } 
5_(31) . 1_(11) = { 1_(31) } 
5_(31) . 2_(11) = { } 
5_(31) . 3_(11) = { 2_(31) , 3_(31) } 
5_(31) . 4_(11) = { 6_(31) , 7_(31) } 
5_(31) . 5_(11) = { } 
5_(31) . 6_(11) = { } 
5_(31) . 7_(11) = { } 
5_(31) . 8_(11) = { 4_(31) , 5_(31) } 
5_(31) . 9_(11) = { 5_(31) } 
5_(31) . 10_(11) = { } 
5_(31) . 11_(11) = { } 
5_(31) . 12_(11) = { } 
5_(31) . 13_(11) = { 4_(31) , 5_(31) } 
5_(31) . 14_(11) = { 5_(31) } 
6_(31) . 1_(11) = { } 
6_(31) . 2_(11) = { 1_(31) } 
6_(31) . 3_(11) = { } 
6_(31) . 4_(11) = { 4_(31) , 5_(31) } 
6_(31) . 5_(11) = { 4_(31) , 5_(31) } 
6_(31) . 6_(11) = { } 
6_(31) . 7_(11) = { } 
6_(31) . 8_(11) = { } 
6_(31) . 9_(11) = { } 
6_(31) . 10_(11) = { 2_(31) , 3_(31) } 
6_(31) . 11_(11) = { 2_(31) , 3_(31) } 
6_(31) . 12_(11) = { 2_(31) } 
6_(31) . 13_(11) = { 7_(31) } 
6_(31) . 14_(11) = { 6_(31) } 
7_(31) . 1_(11) = { } 
7_(31) . 2_(11) = { 1_(31) } 
7_(31) . 3_(11) = { } 
7_(31) . 4_(11) = { 4_(31) , 5_(31) } 
7_(31) . 5_(11) = { 4_(31) } 
7_(31) . 6_(11) = { } 
7_(31) . 7_(11) = { } 
7_(31) . 8_(11) = { } 
7_(31) . 9_(11) = { } 
7_(31) . 10_(11) = { 2_(31) } 
7_(31) . 11_(11) = { 3_(31) } 
7_(31) . 12_(11) = { 3_(31) } 
7_(31) . 13_(11) = { 6_(31) } 
7_(31) . 14_(11) = { 7_(31) } 

Multplicative compatibility for 3 1 2
1_(31) . 1_(12) = { } 
1_(31) . 2_(12) = { } 
1_(31) . 3_(12) = { } 
1_(31) . 4_(12) = { } 
1_(31) . 5_(12) = { } 
1_(31) . 6_(12) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
1_(31) . 7_(12) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
1_(31) . 8_(12) = { } 
1_(31) . 9_(12) = { } 
2_(31) . 1_(12) = { } 
2_(31) . 2_(12) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
2_(31) . 3_(12) = { } 
2_(31) . 4_(12) = { } 
2_(31) . 5_(12) = { 1_(32) , 4_(32) , 5_(32) } 
2_(31) . 6_(12) = { } 
2_(31) . 7_(12) = { } 
2_(31) . 8_(12) = { 1_(32) , 2_(32) , 3_(32) } 
2_(31) . 9_(12) = { 1_(32) } 
3_(31) . 1_(12) = { } 
3_(31) . 2_(12) = { 1_(32) , 2_(32) , 3_(32) } 
3_(31) . 3_(12) = { } 
3_(31) . 4_(12) = { } 
3_(31) . 5_(12) = { 1_(32) } 
3_(31) . 6_(12) = { } 
3_(31) . 7_(12) = { } 
3_(31) . 8_(12) = { 4_(32) , 5_(32) , 6_(32) } 
3_(31) . 9_(12) = { 4_(32) , 5_(32) } 
4_(31) . 1_(12) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
4_(31) . 2_(12) = { } 
4_(31) . 3_(12) = { } 
4_(31) . 4_(12) = { } 
4_(31) . 5_(12) = { } 
4_(31) . 6_(12) = { } 
4_(31) . 7_(12) = { } 
4_(31) . 8_(12) = { } 
4_(31) . 9_(12) = { } 
5_(31) . 1_(12) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
5_(31) . 2_(12) = { } 
5_(31) . 3_(12) = { } 
5_(31) . 4_(12) = { } 
5_(31) . 5_(12) = { } 
5_(31) . 6_(12) = { } 
5_(31) . 7_(12) = { } 
5_(31) . 8_(12) = { } 
5_(31) . 9_(12) = { } 
6_(31) . 1_(12) = { } 
6_(31) . 2_(12) = { 1_(32) , 4_(32) , 5_(32) } 
6_(31) . 3_(12) = { } 
6_(31) . 4_(12) = { } 
6_(31) . 5_(12) = { 6_(32) } 
6_(31) . 6_(12) = { } 
6_(31) . 7_(12) = { } 
6_(31) . 8_(12) = { 1_(32) } 
6_(31) . 9_(12) = { 2_(32) , 3_(32) } 
7_(31) . 1_(12) = { } 
7_(31) . 2_(12) = { 1_(32) } 
7_(31) . 3_(12) = { } 
7_(31) . 4_(12) = { } 
7_(31) . 5_(12) = { 2_(32) , 3_(32) } 
7_(31) . 6_(12) = { } 
7_(31) . 7_(12) = { } 
7_(31) . 8_(12) = { 4_(32) , 5_(32) } 
7_(31) . 9_(12) = { 6_(32) } 

Multplicative compatibility for 3 1 3
1_(31) . 1_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) , 13_(33) } 
1_(31) . 2_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
1_(31) . 3_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
1_(31) . 4_(13) = { 1_(33) } 
1_(31) . 5_(13) = { 1_(33) } 
1_(31) . 6_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
1_(31) . 7_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
2_(31) . 1_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
2_(31) . 2_(13) = { 12_(33) , 13_(33) } 
2_(31) . 3_(13) = { 12_(33) } 
2_(31) . 4_(13) = { } 
2_(31) . 5_(13) = { } 
2_(31) . 6_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
2_(31) . 7_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
3_(31) . 1_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
3_(31) . 2_(13) = { 12_(33) } 
3_(31) . 3_(13) = { 13_(33) } 
3_(31) . 4_(13) = { } 
3_(31) . 5_(13) = { } 
3_(31) . 6_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
3_(31) . 7_(13) = { 8_(33) } 
4_(31) . 1_(13) = { 1_(33) } 
4_(31) . 2_(13) = { } 
4_(31) . 3_(13) = { } 
4_(31) . 4_(13) = { 13_(33) } 
4_(31) . 5_(13) = { } 
4_(31) . 6_(13) = { 6_(33) , 7_(33) } 
4_(31) . 7_(13) = { 7_(33) } 
5_(31) . 1_(13) = { 1_(33) } 
5_(31) . 2_(13) = { } 
5_(31) . 3_(13) = { } 
5_(31) . 4_(13) = { } 
5_(31) . 5_(13) = { 13_(33) } 
5_(31) . 6_(13) = { 6_(33) , 7_(33) } 
5_(31) . 7_(13) = { } 
6_(31) . 1_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
6_(31) . 2_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
6_(31) . 3_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
6_(31) . 4_(13) = { 6_(33) , 7_(33) } 
6_(31) . 5_(13) = { 6_(33) , 7_(33) } 
6_(31) . 6_(13) = { 13_(33) } 
6_(31) . 7_(13) = { 12_(33) } 
7_(31) . 1_(13) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
7_(31) . 2_(13) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
7_(31) . 3_(13) = { 8_(33) } 
7_(31) . 4_(13) = { 7_(33) } 
7_(31) . 5_(13) = { } 
7_(31) . 6_(13) = { 12_(33) } 
7_(31) . 7_(13) = { 13_(33) } 

Multplicative compatibility for 3 2 1
1_(32) . 1_(21) = { 4_(31) , 5_(31) } 
1_(32) . 2_(21) = { 2_(31) , 3_(31) , 6_(31) , 7_(31) } 
1_(32) . 3_(21) = { } 
1_(32) . 4_(21) = { } 
1_(32) . 5_(21) = { 2_(31) , 3_(31) } 
1_(32) . 6_(21) = { 1_(31) } 
1_(32) . 7_(21) = { 1_(31) } 
1_(32) . 8_(21) = { 2_(31) , 6_(31) } 
1_(32) . 9_(21) = { 2_(31) } 
2_(32) . 1_(21) = { 4_(31) , 5_(31) } 
2_(32) . 2_(21) = { 2_(31) , 3_(31) } 
2_(32) . 3_(21) = { } 
2_(32) . 4_(21) = { } 
2_(32) . 5_(21) = { 7_(31) } 
2_(32) . 6_(21) = { } 
2_(32) . 7_(21) = { } 
2_(32) . 8_(21) = { 2_(31) } 
2_(32) . 9_(21) = { 6_(31) } 
3_(32) . 1_(21) = { 4_(31) , 5_(31) } 
3_(32) . 2_(21) = { 2_(31) , 3_(31) } 
3_(32) . 3_(21) = { } 
3_(32) . 4_(21) = { } 
3_(32) . 5_(21) = { 7_(31) } 
3_(32) . 6_(21) = { } 
3_(32) . 7_(21) = { } 
3_(32) . 8_(21) = { 2_(31) } 
3_(32) . 9_(21) = { 6_(31) } 
4_(32) . 1_(21) = { 4_(31) , 5_(31) } 
4_(32) . 2_(21) = { 2_(31) , 6_(31) } 
4_(32) . 3_(21) = { } 
4_(32) . 4_(21) = { } 
4_(32) . 5_(21) = { 2_(31) } 
4_(32) . 6_(21) = { } 
4_(32) . 7_(21) = { 1_(31) } 
4_(32) . 8_(21) = { 3_(31) , 7_(31) } 
4_(32) . 9_(21) = { 3_(31) } 
5_(32) . 1_(21) = { 4_(31) , 5_(31) } 
5_(32) . 2_(21) = { 2_(31) , 6_(31) } 
5_(32) . 3_(21) = { } 
5_(32) . 4_(21) = { } 
5_(32) . 5_(21) = { } 
5_(32) . 6_(21) = { 1_(31) } 
5_(32) . 7_(21) = { } 
5_(32) . 8_(21) = { 3_(31) , 7_(31) } 
5_(32) . 9_(21) = { } 
6_(32) . 1_(21) = { 4_(31) , 5_(31) } 
6_(32) . 2_(21) = { 2_(31) } 
6_(32) . 3_(21) = { } 
6_(32) . 4_(21) = { } 
6_(32) . 5_(21) = { 6_(31) } 
6_(32) . 6_(21) = { 1_(31) } 
6_(32) . 7_(21) = { } 
6_(32) . 8_(21) = { 3_(31) } 
6_(32) . 9_(21) = { 7_(31) } 

Multplicative compatibility for 3 2 2
1_(32) . 1_(22) = { } 
1_(32) . 2_(22) = { } 
1_(32) . 3_(22) = { } 
1_(32) . 4_(22) = { } 
1_(32) . 5_(22) = { } 
1_(32) . 6_(22) = { } 
1_(32) . 7_(22) = { } 
1_(32) . 8_(22) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
1_(32) . 9_(22) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
1_(32) . 10_(22) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
1_(32) . 11_(22) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
1_(32) . 12_(22) = { 1_(32) , 2_(32) , 3_(32) } 
1_(32) . 13_(22) = { 1_(32) } 
2_(32) . 1_(22) = { } 
2_(32) . 2_(22) = { } 
2_(32) . 3_(22) = { } 
2_(32) . 4_(22) = { } 
2_(32) . 5_(22) = { } 
2_(32) . 6_(22) = { } 
2_(32) . 7_(22) = { } 
2_(32) . 8_(22) = { 4_(32) } 
2_(32) . 9_(22) = { } 
2_(32) . 10_(22) = { 5_(32) } 
2_(32) . 11_(22) = { 6_(32) } 
2_(32) . 12_(22) = { 1_(32) } 
2_(32) . 13_(22) = { 2_(32) } 
3_(32) . 1_(22) = { } 
3_(32) . 2_(22) = { } 
3_(32) . 3_(22) = { } 
3_(32) . 4_(22) = { } 
3_(32) . 5_(22) = { } 
3_(32) . 6_(22) = { } 
3_(32) . 7_(22) = { } 
3_(32) . 8_(22) = { } 
3_(32) . 9_(22) = { } 
3_(32) . 10_(22) = { } 
3_(32) . 11_(22) = { 6_(32) } 
3_(32) . 12_(22) = { 1_(32) } 
3_(32) . 13_(22) = { 3_(32) } 
4_(32) . 1_(22) = { } 
4_(32) . 2_(22) = { } 
4_(32) . 3_(22) = { } 
4_(32) . 4_(22) = { } 
4_(32) . 5_(22) = { } 
4_(32) . 6_(22) = { } 
4_(32) . 7_(22) = { } 
4_(32) . 8_(22) = { 2_(32) } 
4_(32) . 9_(22) = { 1_(32) , 2_(32) , 3_(32) } 
4_(32) . 10_(22) = { } 
4_(32) . 11_(22) = { 1_(32) , 2_(32) , 3_(32) } 
4_(32) . 12_(22) = { 4_(32) , 5_(32) , 6_(32) } 
4_(32) . 13_(22) = { 4_(32) } 
5_(32) . 1_(22) = { } 
5_(32) . 2_(22) = { } 
5_(32) . 3_(22) = { } 
5_(32) . 4_(22) = { } 
5_(32) . 5_(22) = { } 
5_(32) . 6_(22) = { } 
5_(32) . 7_(22) = { } 
5_(32) . 8_(22) = { 1_(32) , 2_(32) , 3_(32) } 
5_(32) . 9_(22) = { 2_(32) } 
5_(32) . 10_(22) = { 1_(32) , 2_(32) , 3_(32) } 
5_(32) . 11_(22) = { } 
5_(32) . 12_(22) = { 4_(32) , 5_(32) , 6_(32) } 
5_(32) . 13_(22) = { 5_(32) } 
6_(32) . 1_(22) = { } 
6_(32) . 2_(22) = { } 
6_(32) . 3_(22) = { } 
6_(32) . 4_(22) = { } 
6_(32) . 5_(22) = { } 
6_(32) . 6_(22) = { } 
6_(32) . 7_(22) = { } 
6_(32) . 8_(22) = { 1_(32) } 
6_(32) . 9_(22) = { } 
6_(32) . 10_(22) = { 1_(32) } 
6_(32) . 11_(22) = { 2_(32) , 3_(32) } 
6_(32) . 12_(22) = { 4_(32) , 5_(32) } 
6_(32) . 13_(22) = { 6_(32) } 

Multplicative compatibility for 3 2 3
1_(32) . 1_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) , 13_(33) } 
1_(32) . 2_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
1_(32) . 3_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
1_(32) . 4_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
1_(32) . 5_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
1_(32) . 6_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
2_(32) . 1_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
2_(32) . 2_(23) = { 13_(33) } 
2_(32) . 3_(23) = { } 
2_(32) . 4_(23) = { 11_(33) } 
2_(32) . 5_(23) = { } 
2_(32) . 6_(23) = { 12_(33) } 
3_(32) . 1_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
3_(32) . 2_(23) = { } 
3_(32) . 3_(23) = { 13_(33) } 
3_(32) . 4_(23) = { 10_(33) } 
3_(32) . 5_(23) = { } 
3_(32) . 6_(23) = { 12_(33) } 
4_(32) . 1_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
4_(32) . 2_(23) = { 11_(33) } 
4_(32) . 3_(23) = { 9_(33) } 
4_(32) . 4_(23) = { 13_(33) } 
4_(32) . 5_(23) = { 8_(33) } 
4_(32) . 6_(23) = { 8_(33) } 
5_(32) . 1_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
5_(32) . 2_(23) = { } 
5_(32) . 3_(23) = { } 
5_(32) . 4_(23) = { 8_(33) } 
5_(32) . 5_(23) = { 13_(33) } 
5_(32) . 6_(23) = { } 
6_(32) . 1_(23) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
6_(32) . 2_(23) = { 12_(33) } 
6_(32) . 3_(23) = { 12_(33) } 
6_(32) . 4_(23) = { 8_(33) } 
6_(32) . 5_(23) = { } 
6_(32) . 6_(23) = { 13_(33) } 

Multplicative compatibility for 3 3 1
1_(33) . 1_(31) = { 4_(31) , 5_(31) } 
1_(33) . 2_(31) = { } 
1_(33) . 3_(31) = { } 
1_(33) . 4_(31) = { 1_(31) } 
1_(33) . 5_(31) = { 1_(31) } 
1_(33) . 6_(31) = { } 
1_(33) . 7_(31) = { } 
2_(33) . 1_(31) = { 2_(31) , 3_(31) , 6_(31) , 7_(31) } 
2_(33) . 2_(31) = { 1_(31) } 
2_(33) . 3_(31) = { 1_(31) } 
2_(33) . 4_(31) = { } 
2_(33) . 5_(31) = { } 
2_(33) . 6_(31) = { 1_(31) } 
2_(33) . 7_(31) = { 1_(31) } 
3_(33) . 1_(31) = { 2_(31) , 3_(31) , 6_(31) , 7_(31) } 
3_(33) . 2_(31) = { 1_(31) } 
3_(33) . 3_(31) = { 1_(31) } 
3_(33) . 4_(31) = { } 
3_(33) . 5_(31) = { } 
3_(33) . 6_(31) = { 1_(31) } 
3_(33) . 7_(31) = { 1_(31) } 
4_(33) . 1_(31) = { 2_(31) , 3_(31) , 6_(31) , 7_(31) } 
4_(33) . 2_(31) = { 1_(31) } 
4_(33) . 3_(31) = { } 
4_(33) . 4_(31) = { } 
4_(33) . 5_(31) = { } 
4_(33) . 6_(31) = { 1_(31) } 
4_(33) . 7_(31) = { } 
5_(33) . 1_(31) = { 2_(31) , 3_(31) , 6_(31) , 7_(31) } 
5_(33) . 2_(31) = { 1_(31) } 
5_(33) . 3_(31) = { } 
5_(33) . 4_(31) = { } 
5_(33) . 5_(31) = { } 
5_(33) . 6_(31) = { 1_(31) } 
5_(33) . 7_(31) = { } 
6_(33) . 1_(31) = { } 
6_(33) . 2_(31) = { } 
6_(33) . 3_(31) = { } 
6_(33) . 4_(31) = { 6_(31) , 7_(31) } 
6_(33) . 5_(31) = { 6_(31) , 7_(31) } 
6_(33) . 6_(31) = { 4_(31) , 5_(31) } 
6_(33) . 7_(31) = { 4_(31) , 5_(31) } 
7_(33) . 1_(31) = { } 
7_(33) . 2_(31) = { } 
7_(33) . 3_(31) = { } 
7_(33) . 4_(31) = { 7_(31) } 
7_(33) . 5_(31) = { 6_(31) } 
7_(33) . 6_(31) = { 4_(31) , 5_(31) } 
7_(33) . 7_(31) = { 4_(31) } 
8_(33) . 1_(31) = { 1_(31) } 
8_(33) . 2_(31) = { 6_(31) , 7_(31) } 
8_(33) . 3_(31) = { 7_(31) } 
8_(33) . 4_(31) = { } 
8_(33) . 5_(31) = { } 
8_(33) . 6_(31) = { 2_(31) , 3_(31) } 
8_(33) . 7_(31) = { 3_(31) } 
9_(33) . 1_(31) = { 1_(31) } 
9_(33) . 2_(31) = { 6_(31) , 7_(31) } 
9_(33) . 3_(31) = { } 
9_(33) . 4_(31) = { } 
9_(33) . 5_(31) = { } 
9_(33) . 6_(31) = { 2_(31) , 3_(31) } 
9_(33) . 7_(31) = { } 
10_(33) . 1_(31) = { 1_(31) } 
10_(33) . 2_(31) = { 6_(31) , 7_(31) } 
10_(33) . 3_(31) = { 6_(31) } 
10_(33) . 4_(31) = { } 
10_(33) . 5_(31) = { } 
10_(33) . 6_(31) = { 2_(31) , 3_(31) } 
10_(33) . 7_(31) = { 2_(31) } 
11_(33) . 1_(31) = { 1_(31) } 
11_(33) . 2_(31) = { 6_(31) , 7_(31) } 
11_(33) . 3_(31) = { 6_(31) } 
11_(33) . 4_(31) = { } 
11_(33) . 5_(31) = { } 
11_(33) . 6_(31) = { 2_(31) , 3_(31) } 
11_(33) . 7_(31) = { 2_(31) } 
12_(33) . 1_(31) = { 1_(31) } 
12_(33) . 2_(31) = { 2_(31) , 3_(31) } 
12_(33) . 3_(31) = { 2_(31) } 
12_(33) . 4_(31) = { 4_(31) , 5_(31) } 
12_(33) . 5_(31) = { 4_(31) , 5_(31) } 
12_(33) . 6_(31) = { 7_(31) } 
12_(33) . 7_(31) = { 6_(31) } 
13_(33) . 1_(31) = { 1_(31) } 
13_(33) . 2_(31) = { 2_(31) } 
13_(33) . 3_(31) = { 3_(31) } 
13_(33) . 4_(31) = { 4_(31) } 
13_(33) . 5_(31) = { 5_(31) } 
13_(33) . 6_(31) = { 6_(31) } 
13_(33) . 7_(31) = { 7_(31) } 

Multplicative compatibility for 3 3 2
1_(33) . 1_(32) = { } 
1_(33) . 2_(32) = { } 
1_(33) . 3_(32) = { } 
1_(33) . 4_(32) = { } 
1_(33) . 5_(32) = { } 
1_(33) . 6_(32) = { } 
2_(33) . 1_(32) = { } 
2_(33) . 2_(32) = { } 
2_(33) . 3_(32) = { } 
2_(33) . 4_(32) = { } 
2_(33) . 5_(32) = { } 
2_(33) . 6_(32) = { } 
3_(33) . 1_(32) = { } 
3_(33) . 2_(32) = { } 
3_(33) . 3_(32) = { } 
3_(33) . 4_(32) = { } 
3_(33) . 5_(32) = { } 
3_(33) . 6_(32) = { } 
4_(33) . 1_(32) = { } 
4_(33) . 2_(32) = { } 
4_(33) . 3_(32) = { } 
4_(33) . 4_(32) = { } 
4_(33) . 5_(32) = { } 
4_(33) . 6_(32) = { } 
5_(33) . 1_(32) = { } 
5_(33) . 2_(32) = { } 
5_(33) . 3_(32) = { } 
5_(33) . 4_(32) = { } 
5_(33) . 5_(32) = { } 
5_(33) . 6_(32) = { } 
6_(33) . 1_(32) = { } 
6_(33) . 2_(32) = { } 
6_(33) . 3_(32) = { } 
6_(33) . 4_(32) = { } 
6_(33) . 5_(32) = { } 
6_(33) . 6_(32) = { } 
7_(33) . 1_(32) = { } 
7_(33) . 2_(32) = { } 
7_(33) . 3_(32) = { } 
7_(33) . 4_(32) = { } 
7_(33) . 5_(32) = { } 
7_(33) . 6_(32) = { } 
8_(33) . 1_(32) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
8_(33) . 2_(32) = { 1_(32) , 4_(32) , 5_(32) } 
8_(33) . 3_(32) = { } 
8_(33) . 4_(32) = { 4_(32) , 5_(32) , 6_(32) } 
8_(33) . 5_(32) = { 4_(32) , 5_(32) , 6_(32) } 
8_(33) . 6_(32) = { 4_(32) , 5_(32) } 
9_(33) . 1_(32) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
9_(33) . 2_(32) = { 1_(32) , 4_(32) , 5_(32) } 
9_(33) . 3_(32) = { 4_(32) } 
9_(33) . 4_(32) = { } 
9_(33) . 5_(32) = { } 
9_(33) . 6_(32) = { } 
10_(33) . 1_(32) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
10_(33) . 2_(32) = { } 
10_(33) . 3_(32) = { 1_(32) , 4_(32) , 5_(32) } 
10_(33) . 4_(32) = { 3_(32) } 
10_(33) . 5_(32) = { } 
10_(33) . 6_(32) = { 1_(32) } 
11_(33) . 1_(32) = { 1_(32) , 2_(32) , 3_(32) , 4_(32) , 5_(32) , 6_(32) } 
11_(33) . 2_(32) = { 4_(32) } 
11_(33) . 3_(32) = { 1_(32) , 4_(32) , 5_(32) } 
11_(33) . 4_(32) = { 2_(32) } 
11_(33) . 5_(32) = { } 
11_(33) . 6_(32) = { 1_(32) } 
12_(33) . 1_(32) = { 1_(32) , 4_(32) , 5_(32) } 
12_(33) . 2_(32) = { 6_(32) } 
12_(33) . 3_(32) = { 6_(32) } 
12_(33) . 4_(32) = { 1_(32) } 
12_(33) . 5_(32) = { 1_(32) } 
12_(33) . 6_(32) = { 2_(32) , 3_(32) } 
13_(33) . 1_(32) = { 1_(32) } 
13_(33) . 2_(32) = { 2_(32) } 
13_(33) . 3_(32) = { 3_(32) } 
13_(33) . 4_(32) = { 4_(32) } 
13_(33) . 5_(32) = { 5_(32) } 
13_(33) . 6_(32) = { 6_(32) } 

Multplicative compatibility for 3 3 3
1_(33) . 1_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) , 13_(33) } 
1_(33) . 2_(33) = { 6_(33) , 7_(33) } 
1_(33) . 3_(33) = { 6_(33) , 7_(33) } 
1_(33) . 4_(33) = { 6_(33) , 7_(33) } 
1_(33) . 5_(33) = { 6_(33) , 7_(33) } 
1_(33) . 6_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
1_(33) . 7_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
1_(33) . 8_(33) = { 1_(33) } 
1_(33) . 9_(33) = { 1_(33) } 
1_(33) . 10_(33) = { 1_(33) } 
1_(33) . 11_(33) = { 1_(33) } 
1_(33) . 12_(33) = { 1_(33) } 
1_(33) . 13_(33) = { 1_(33) } 
2_(33) . 1_(33) = { 6_(33) , 7_(33) } 
2_(33) . 2_(33) = { 11_(33) , 13_(33) } 
2_(33) . 3_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
2_(33) . 4_(33) = { 9_(33) } 
2_(33) . 5_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
2_(33) . 6_(33) = { 1_(33) } 
2_(33) . 7_(33) = { 1_(33) } 
2_(33) . 8_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
2_(33) . 9_(33) = { 4_(33) } 
2_(33) . 10_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
2_(33) . 11_(33) = { 2_(33) } 
2_(33) . 12_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
2_(33) . 13_(33) = { 2_(33) } 
3_(33) . 1_(33) = { 6_(33) , 7_(33) } 
3_(33) . 2_(33) = { 10_(33) } 
3_(33) . 3_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
3_(33) . 4_(33) = { 8_(33) , 13_(33) } 
3_(33) . 5_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
3_(33) . 6_(33) = { 1_(33) } 
3_(33) . 7_(33) = { 1_(33) } 
3_(33) . 8_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
3_(33) . 9_(33) = { 5_(33) } 
3_(33) . 10_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
3_(33) . 11_(33) = { 3_(33) } 
3_(33) . 12_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
3_(33) . 13_(33) = { 3_(33) } 
4_(33) . 1_(33) = { 6_(33) , 7_(33) } 
4_(33) . 2_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
4_(33) . 3_(33) = { 11_(33) , 13_(33) } 
4_(33) . 4_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
4_(33) . 5_(33) = { 9_(33) } 
4_(33) . 6_(33) = { 1_(33) } 
4_(33) . 7_(33) = { } 
4_(33) . 8_(33) = { 4_(33) } 
4_(33) . 9_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
4_(33) . 10_(33) = { 2_(33) } 
4_(33) . 11_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
4_(33) . 12_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
4_(33) . 13_(33) = { 4_(33) } 
5_(33) . 1_(33) = { 6_(33) , 7_(33) } 
5_(33) . 2_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
5_(33) . 3_(33) = { 10_(33) } 
5_(33) . 4_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) , 12_(33) } 
5_(33) . 5_(33) = { 8_(33) , 13_(33) } 
5_(33) . 6_(33) = { 1_(33) } 
5_(33) . 7_(33) = { } 
5_(33) . 8_(33) = { 5_(33) } 
5_(33) . 9_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
5_(33) . 10_(33) = { 3_(33) } 
5_(33) . 11_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
5_(33) . 12_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
5_(33) . 13_(33) = { 5_(33) } 
6_(33) . 1_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
6_(33) . 2_(33) = { 1_(33) } 
6_(33) . 3_(33) = { 1_(33) } 
6_(33) . 4_(33) = { 1_(33) } 
6_(33) . 5_(33) = { 1_(33) } 
6_(33) . 6_(33) = { 12_(33) , 13_(33) } 
6_(33) . 7_(33) = { 12_(33) } 
6_(33) . 8_(33) = { } 
6_(33) . 9_(33) = { } 
6_(33) . 10_(33) = { } 
6_(33) . 11_(33) = { } 
6_(33) . 12_(33) = { 6_(33) , 7_(33) } 
6_(33) . 13_(33) = { 6_(33) } 
7_(33) . 1_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
7_(33) . 2_(33) = { 1_(33) } 
7_(33) . 3_(33) = { } 
7_(33) . 4_(33) = { 1_(33) } 
7_(33) . 5_(33) = { } 
7_(33) . 6_(33) = { 12_(33) } 
7_(33) . 7_(33) = { 13_(33) } 
7_(33) . 8_(33) = { } 
7_(33) . 9_(33) = { } 
7_(33) . 10_(33) = { } 
7_(33) . 11_(33) = { } 
7_(33) . 12_(33) = { 6_(33) } 
7_(33) . 13_(33) = { 7_(33) } 
8_(33) . 1_(33) = { 1_(33) } 
8_(33) . 2_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
8_(33) . 3_(33) = { 3_(33) } 
8_(33) . 4_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
8_(33) . 5_(33) = { 5_(33) } 
8_(33) . 6_(33) = { } 
8_(33) . 7_(33) = { } 
8_(33) . 8_(33) = { 13_(33) } 
8_(33) . 9_(33) = { 12_(33) } 
8_(33) . 10_(33) = { } 
8_(33) . 11_(33) = { 12_(33) } 
8_(33) . 12_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
8_(33) . 13_(33) = { 8_(33) } 
9_(33) . 1_(33) = { 1_(33) } 
9_(33) . 2_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
9_(33) . 3_(33) = { 2_(33) } 
9_(33) . 4_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
9_(33) . 5_(33) = { 4_(33) } 
9_(33) . 6_(33) = { } 
9_(33) . 7_(33) = { } 
9_(33) . 8_(33) = { } 
9_(33) . 9_(33) = { 12_(33) } 
9_(33) . 10_(33) = { 13_(33) } 
9_(33) . 11_(33) = { 12_(33) } 
9_(33) . 12_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
9_(33) . 13_(33) = { 9_(33) } 
10_(33) . 1_(33) = { 1_(33) } 
10_(33) . 2_(33) = { 3_(33) } 
10_(33) . 3_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
10_(33) . 4_(33) = { 5_(33) } 
10_(33) . 5_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
10_(33) . 6_(33) = { } 
10_(33) . 7_(33) = { } 
10_(33) . 8_(33) = { 12_(33) } 
10_(33) . 9_(33) = { 13_(33) } 
10_(33) . 10_(33) = { 12_(33) } 
10_(33) . 11_(33) = { } 
10_(33) . 12_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
10_(33) . 13_(33) = { 10_(33) } 
11_(33) . 1_(33) = { 1_(33) } 
11_(33) . 2_(33) = { 2_(33) } 
11_(33) . 3_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
11_(33) . 4_(33) = { 4_(33) } 
11_(33) . 5_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
11_(33) . 6_(33) = { } 
11_(33) . 7_(33) = { } 
11_(33) . 8_(33) = { 12_(33) } 
11_(33) . 9_(33) = { } 
11_(33) . 10_(33) = { 12_(33) } 
11_(33) . 11_(33) = { 13_(33) } 
11_(33) . 12_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
11_(33) . 13_(33) = { 11_(33) } 
12_(33) . 1_(33) = { 1_(33) } 
12_(33) . 2_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
12_(33) . 3_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
12_(33) . 4_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
12_(33) . 5_(33) = { 2_(33) , 3_(33) , 4_(33) , 5_(33) } 
12_(33) . 6_(33) = { 6_(33) , 7_(33) } 
12_(33) . 7_(33) = { 6_(33) } 
12_(33) . 8_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
12_(33) . 9_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
12_(33) . 10_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
12_(33) . 11_(33) = { 8_(33) , 9_(33) , 10_(33) , 11_(33) } 
12_(33) . 12_(33) = { 13_(33) } 
12_(33) . 13_(33) = { 12_(33) } 
13_(33) . 1_(33) = { 1_(33) } 
13_(33) . 2_(33) = { 2_(33) } 
13_(33) . 3_(33) = { 3_(33) } 
13_(33) . 4_(33) = { 4_(33) } 
13_(33) . 5_(33) = { 5_(33) } 
13_(33) . 6_(33) = { 6_(33) } 
13_(33) . 7_(33) = { 7_(33) } 
13_(33) . 8_(33) = { 8_(33) } 
13_(33) . 9_(33) = { 9_(33) } 
13_(33) . 10_(33) = { 10_(33) } 
13_(33) . 11_(33) = { 11_(33) } 
13_(33) . 12_(33) = { 12_(33) } 
13_(33) . 13_(33) = { 13_(33) }


==> anc/Bimodules <==
Here we list the admissible fusion bimodules over each pair AHi-AHj, 1<=i,j<=3. The format is the same as for the fusion modules. For the right action, the ij^th entry of the k^th matrix is (M_k X_i, M_j), where k,j range over the basis of the module and i ranges over the basis of the fusion ring with the same ordering as for the modules. For the left action, the ij^th entry of the k^th matrix is (X_i M_k, M_j), where again k,j range over the basis of the module and i ranges over the basis of the fusion ring. In fact the right action is always given by one of the right fusion modules from the modules file, whereas the left action is the dual module of some module in the
modules file, but twisted by some possibly non-trivial permutation of the module basis elements.


AH1-AH1 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH1 Rep 1 and the left action is given by the dual to AH1 Rep 1 (up to a permutation)

Left action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 



Right action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 




Bimodule: 2
Number of objects: 3

The right action is given by AH1 Rep 2 and the left action is given by the dual to AH1 Rep 2 (up to a permutation)

Left action: 

1 0 0 
0 1 1 
0 0 1 
1 0 3 
0 1 2 
1 1 1 

0 1 0 
1 0 1 
0 0 1 
0 1 3 
1 0 2 
1 1 1 

0 0 1 
1 1 4 
1 1 3 
3 3 10 
2 2 7 
1 1 5 



Right action: 

1 0 0 
0 1 1 
0 0 1 
1 0 3 
0 1 2 
1 1 1 

0 1 0 
1 0 1 
0 0 1 
0 1 3 
1 0 2 
1 1 1 

0 0 1 
1 1 4 
1 1 3 
3 3 10 
2 2 7 
1 1 5 




Bimodule: 3
Number of objects: 3

The right action is given by AH1 Rep 3 and the left action is given by the dual to AH1 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 




Bimodule: 4
Number of objects: 3

The right action is given by AH1 Rep 4 and the left action is given by the dual to AH1 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 2 2 
1 1 2 
3 5 5 
2 4 3 
1 2 3 

0 0 1 
1 2 2 
1 2 1 
3 5 5 
2 3 4 
1 3 2 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 2 2 
1 1 2 
3 5 5 
2 4 3 
1 2 3 

0 0 1 
1 2 2 
1 2 1 
3 5 5 
2 3 4 
1 3 2 




Bimodule: 5
Number of objects: 4

The right action is given by AH1 Rep 5 and the left action is given by the dual to AH1 Rep 5 (up to a permutation)

Left action: 

1 0 0 0 
0 0 0 1 
0 1 1 0 
0 0 1 2 
1 0 1 1 
0 1 0 1 

0 1 0 0 
0 0 0 1 
1 0 1 0 
0 0 1 2 
0 1 1 1 
1 0 0 1 

0 0 1 0 
0 0 1 2 
1 1 1 1 
1 1 2 5 
1 1 2 3 
0 0 2 2 

0 0 0 1 
1 1 2 3 
0 0 1 3 
2 2 5 8 
1 1 3 6 
1 1 2 4 



Right action: 

1 0 0 0 
0 0 0 1 
0 1 1 0 
0 0 1 2 
1 0 1 1 
0 1 0 1 

0 1 0 0 
0 0 0 1 
1 0 1 0 
0 0 1 2 
0 1 1 1 
1 0 0 1 

0 0 1 0 
0 0 1 2 
1 1 1 1 
1 1 2 5 
1 1 2 3 
0 0 2 2 

0 0 0 1 
1 1 2 3 
0 0 1 3 
2 2 5 8 
1 1 3 6 
1 1 2 4 




Bimodule: 6
Number of objects: 4

The right action is given by AH1 Rep 6 and the left action is given by the dual to AH1 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 2 0 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 0 2 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 



Right action: 

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 2 0 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 0 2 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 




Bimodule: 7
Number of objects: 4

The right action is given by AH1 Rep 7 and the left action is given by the dual to AH1 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 1 1 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 1 1 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 



Right action: 

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 1 1 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 1 1 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 




Bimodule: 8
Number of objects: 4

The right action is given by AH1 Rep 8 and the left action is given by the dual to AH1 Rep 8 (up to a permutation)

Left action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 



Right action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 




Bimodule: 9
Number of objects: 4

The right action is given by AH1 Rep 9 and the left action is given by the dual to AH1 Rep 9 (up to a permutation)

Left action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 



Right action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Bimodule: 10
Number of objects: 4

The right action is given by AH1 Rep 10 and the left action is given by the dual to AH1 Rep 10 (up to a permutation)

Left action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 



Right action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 




Bimodule: 11
Number of objects: 4

The right action is given by AH1 Rep 11 and the left action is given by the dual to AH1 Rep 11 (up to a permutation)

Left action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 



Right action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Bimodule: 12
Number of objects: 5

The right action is given by AH1 Rep 13 and the left action is given by the dual to AH1 Rep 13 (up to a permutation)

Left action: 

1 0 0 0 0 
0 0 0 0 1 
0 0 0 1 0 
0 1 1 1 1 
0 0 0 1 1 
1 0 0 0 1 

0 1 0 0 0 
0 0 0 1 1 
0 0 1 0 1 
1 1 1 2 2 
0 1 0 1 2 
0 0 1 1 1 

0 0 1 0 0 
0 0 0 1 1 
0 1 0 0 1 
1 1 1 2 2 
0 0 1 1 2 
0 1 0 1 1 

0 0 0 1 0 
0 1 1 1 2 
1 0 0 2 1 
1 2 2 3 5 
1 1 1 3 3 
0 1 1 2 2 

0 0 0 0 1 
1 1 1 2 2 
0 1 1 1 2 
1 2 2 5 6 
1 2 2 3 4 
1 1 1 2 3 



Right action: 

1 0 0 0 0 
0 0 0 0 1 
0 0 0 1 0 
0 1 1 1 1 
0 0 0 1 1 
1 0 0 0 1 

0 1 0 0 0 
0 0 0 1 1 
0 0 1 0 1 
1 1 1 2 2 
0 1 0 1 2 
0 0 1 1 1 

0 0 1 0 0 
0 0 0 1 1 
0 1 0 0 1 
1 1 1 2 2 
0 0 1 1 2 
0 1 0 1 1 

0 0 0 1 0 
0 1 1 1 2 
1 0 0 2 1 
1 2 2 3 5 
1 1 1 3 3 
0 1 1 2 2 

0 0 0 0 1 
1 1 1 2 2 
0 1 1 1 2 
1 2 2 5 6 
1 2 2 3 4 
1 1 1 2 3 




Bimodule: 13
Number of objects: 5

The right action is given by AH1 Rep 14 and the left action is given by the dual to AH1 Rep 14 (up to a permutation)

Left action: 

1 0 0 0 0 
0 1 0 0 1 
0 0 0 0 1 
1 0 1 1 2 
0 1 1 1 1 
0 0 0 1 1 

0 1 0 0 0 
1 0 0 0 1 
0 0 0 0 1 
0 1 1 1 2 
1 0 1 1 1 
0 0 0 1 1 

0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 1 1 2 3 
1 1 1 1 2 
0 0 1 0 2 

0 0 0 1 0 
0 0 1 2 1 
0 0 1 1 1 
1 1 2 2 4 
1 1 1 1 3 
1 1 0 1 2 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
2 2 3 4 7 
1 1 2 3 5 
1 1 2 2 3 



Right action: 

1 0 0 0 0 
0 1 0 0 1 
0 0 0 0 1 
1 0 1 1 2 
0 1 1 1 1 
0 0 0 1 1 

0 1 0 0 0 
1 0 0 0 1 
0 0 0 0 1 
0 1 1 1 2 
1 0 1 1 1 
0 0 0 1 1 

0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 1 1 2 3 
1 1 1 1 2 
0 0 1 0 2 

0 0 0 1 0 
0 0 1 2 1 
0 0 1 1 1 
1 1 2 2 4 
1 1 1 1 3 
1 1 0 1 2 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
2 2 3 4 7 
1 1 2 3 5 
1 1 2 2 3 




Bimodule: 14
Number of objects: 6

The right action is given by AH1 Rep 22 and the left action is given by the dual to AH1 Rep 22 (up to a permutation)

Left action: 

1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 1 0 0 

0 1 0 0 0 0 
0 0 1 0 0 1 
1 1 0 0 1 0 
0 0 1 1 1 2 
0 1 0 1 1 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
1 1 1 0 0 1 
0 0 1 0 0 1 
0 1 1 1 2 2 
0 0 0 1 1 2 
0 0 0 1 1 1 

0 0 0 1 0 0 
0 0 0 1 1 1 
0 0 0 0 1 1 
0 1 1 1 2 3 
0 1 1 1 1 2 
1 0 1 1 1 1 

0 0 0 0 1 0 
0 0 0 1 1 2 
0 1 0 1 1 1 
0 1 2 2 3 4 
1 1 1 1 2 3 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 1 1 1 2 2 
0 0 1 1 1 2 
1 2 2 3 4 6 
0 1 2 2 3 4 
0 1 1 1 2 3 



Right action: 

1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 1 0 0 

0 1 0 0 0 0 
0 0 1 0 0 1 
1 1 0 0 1 0 
0 0 1 1 1 2 
0 1 0 1 1 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
1 1 1 0 0 1 
0 0 1 0 0 1 
0 1 1 1 2 2 
0 0 0 1 1 2 
0 0 0 1 1 1 

0 0 0 1 0 0 
0 0 0 1 1 1 
0 0 0 0 1 1 
0 1 1 1 2 3 
0 1 1 1 1 2 
1 0 1 1 1 1 

0 0 0 0 1 0 
0 0 0 1 1 2 
0 1 0 1 1 1 
0 1 2 2 3 4 
1 1 1 1 2 3 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 1 1 1 2 2 
0 0 1 1 1 2 
1 2 2 3 4 6 
0 1 2 2 3 4 
0 1 1 1 2 3 





AH2-AH1 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH1 Rep 1 and the left action is given by the dual to AH2 Rep 1 (up to a permutation)

Left action: 

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 



Right action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 




Bimodule: 2
Number of objects: 3

The right action is given by AH1 Rep 2 and the left action is given by the dual to AH2 Rep 2 (up to a permutation)

Left action: 

1 0 0 
0 1 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
0 1 2 
1 0 2 
1 1 2 

0 1 0 
1 0 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
1 0 2 
0 1 2 
1 1 2 

0 0 1 
0 0 1 
1 1 3 
1 1 3 
1 1 3 
1 1 3 
2 2 7 
2 2 7 
2 2 8 



Right action: 

1 0 0 
0 1 1 
0 0 1 
1 0 3 
0 1 2 
1 1 1 

0 1 0 
1 0 1 
0 0 1 
0 1 3 
1 0 2 
1 1 1 

0 0 1 
1 1 4 
1 1 3 
3 3 10 
2 2 7 
1 1 5 




Bimodule: 3
Number of objects: 3

The right action is given by AH1 Rep 3 and the left action is given by the dual to AH2 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 




Bimodule: 4
Number of objects: 3

The right action is given by AH1 Rep 3 and the left action is given by the dual to AH2 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 




Bimodule: 5
Number of objects: 4

The right action is given by AH1 Rep 7 and the left action is given by the dual to AH2 Rep 5 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
0 0 1 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 1 2 3 
1 2 1 3 
1 2 2 3 

0 0 1 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 1 3 
1 1 2 3 
1 2 2 3 

0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 3 3 4 
1 3 3 4 
1 3 3 5 



Right action: 

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 1 1 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 1 1 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 




Bimodule: 6
Number of objects: 4

The right action is given by AH1 Rep 8 and the left action is given by the dual to AH2 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 



Right action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 




Bimodule: 7
Number of objects: 4

The right action is given by AH1 Rep 8 and the left action is given by the dual to AH2 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 



Right action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 




Bimodule: 8
Number of objects: 5

The right action is given by AH1 Rep 15 and the left action is given by the dual to AH2 Rep 8 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
0 0 1 1 0 
0 1 0 0 1 
0 0 1 1 0 
0 1 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
0 0 0 2 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 1 
0 0 0 1 1 
1 0 1 1 0 
1 1 0 0 1 
1 1 1 1 2 
1 1 1 2 1 
0 1 1 2 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 1 1 0 
1 1 0 0 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 1 2 1 
1 1 1 1 2 
0 1 1 2 2 

0 0 0 1 0 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
0 1 0 1 2 
0 0 1 2 1 
1 1 2 3 3 
1 2 1 3 3 
2 2 2 3 3 

0 0 0 0 1 
0 0 0 1 0 
0 1 0 1 2 
0 0 1 2 1 
1 1 1 1 1 
1 1 1 1 1 
1 2 1 3 3 
1 1 2 3 3 
2 2 2 3 3 



Right action: 

1 0 0 0 0 
0 0 0 1 1 
1 1 1 0 0 
0 1 1 2 2 
1 1 1 1 1 
1 0 0 1 1 

0 1 0 0 0 
0 0 1 1 1 
1 1 0 0 1 
1 1 1 3 2 
1 1 1 1 2 
0 1 1 1 1 

0 0 1 0 0 
0 1 0 1 1 
1 0 1 1 0 
1 1 1 2 3 
1 1 1 2 1 
0 1 1 1 1 

0 0 0 1 0 
1 1 1 1 2 
0 0 1 2 1 
2 3 2 4 4 
1 1 2 3 3 
1 1 1 2 2 

0 0 0 0 1 
1 1 1 2 1 
0 1 0 1 2 
2 2 3 4 4 
1 2 1 3 3 
1 1 1 2 2 




Bimodule: 9
Number of objects: 6

The right action is given by AH1 Rep 23 and the left action is given by the dual to AH2 Rep 16 (up to a permutation)

Left action: 

1 0 0 0 0 0 
0 1 0 0 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 1 0 0 0 
1 0 0 1 0 0 
0 0 0 1 0 1 
0 0 1 0 0 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 1 1 0 0 0 
1 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 1 0 0 1 
0 0 0 1 0 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
0 0 0 1 0 0 
0 1 1 0 0 1 
1 0 0 1 0 1 
0 0 0 0 1 1 
0 0 0 0 1 1 
0 1 1 1 1 2 
1 0 1 1 1 2 
0 0 1 1 2 2 

0 0 0 1 0 0 
0 0 1 0 0 0 
0 0 0 0 1 1 
0 0 0 0 1 1 
0 1 1 0 0 1 
1 0 0 1 0 1 
1 0 1 1 1 2 
0 1 1 1 1 2 
0 0 1 1 2 2 

0 0 0 0 1 0 
0 0 0 0 1 0 
1 0 0 1 1 1 
0 1 1 0 1 1 
1 0 0 1 1 1 
0 1 1 0 1 1 
0 0 1 1 2 3 
0 0 1 1 2 3 
1 1 2 2 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 2 2 3 4 
1 1 2 2 3 4 
1 1 2 2 3 5 



Right action: 

1 0 0 0 0 0 
0 1 0 0 1 0 
1 0 0 1 0 0 
0 0 1 0 1 1 
0 0 0 1 0 1 
0 0 0 0 0 1 

0 1 0 0 0 0 
1 0 0 0 1 0 
0 1 1 0 0 0 
0 0 0 1 1 1 
0 0 1 0 0 1 
0 0 0 0 0 1 

0 0 1 0 0 0 
0 0 0 1 1 1 
0 1 1 0 0 1 
1 0 1 1 2 3 
0 1 1 1 1 2 
0 0 1 1 1 1 

0 0 0 1 0 0 
0 0 1 0 1 1 
1 0 0 1 0 1 
0 1 1 1 2 3 
1 0 1 1 1 2 
0 0 1 1 1 1 

0 0 0 0 1 0 
1 1 1 1 1 1 
0 0 0 0 2 1 
1 1 2 2 2 4 
0 0 1 1 2 3 
0 0 1 1 1 2 

0 0 0 0 0 1 
0 0 1 1 1 3 
0 0 1 1 1 2 
1 1 3 3 4 6 
1 1 2 2 3 4 
1 1 1 1 2 3 





AH3-AH1 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH1 Rep 1 and the left action is given by the dual to AH3 Rep 1 (up to a permutation)

Left action: 

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 



Right action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 




Bimodule: 2
Number of objects: 3

The right action is given by AH1 Rep 4 and the left action is given by the dual to AH3 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
1 1 1 
1 1 1 
1 1 1 
1 1 1 
1 2 2 
1 2 2 
0 2 2 

0 1 0 
0 0 1 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 3 4 
2 4 3 
2 3 3 

0 0 1 
0 1 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 4 3 
2 3 4 
2 3 3 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 2 2 
1 1 2 
3 5 5 
2 4 3 
1 2 3 

0 0 1 
1 2 2 
1 2 1 
3 5 5 
2 3 4 
1 3 2 




Bimodule: 3
Number of objects: 4

The right action is given by AH1 Rep 5 and the left action is given by the dual to AH3 Rep 5 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
1 0 1 1 
0 0 1 1 

0 1 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
1 0 1 1 
0 1 1 1 
0 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 1 2 
0 0 1 2 
0 0 1 2 
0 0 1 2 
1 1 2 3 
1 1 2 3 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 3 6 
1 1 3 6 
1 1 3 5 



Right action: 

1 0 0 0 
0 0 0 1 
0 1 1 0 
0 0 1 2 
1 0 1 1 
0 1 0 1 

0 1 0 0 
0 0 0 1 
1 0 1 0 
0 0 1 2 
0 1 1 1 
1 0 0 1 

0 0 1 0 
0 0 1 2 
1 1 1 1 
1 1 2 5 
1 1 2 3 
0 0 2 2 

0 0 0 1 
1 1 2 3 
0 0 1 3 
2 2 5 8 
1 1 3 6 
1 1 2 4 




Bimodule: 4
Number of objects: 4

The right action is given by AH1 Rep 11 and the left action is given by the dual to AH3 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 



Right action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Bimodule: 5
Number of objects: 4

The right action is given by AH1 Rep 11 and the left action is given by the dual to AH3 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 



Right action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Bimodule: 6
Number of objects: 5

The right action is given by AH1 Rep 12 and the left action is given by the dual to AH3 Rep 8 (up to a permutation)

Left action: 

1 0 0 0 0 
0 1 0 0 0 
1 0 0 1 0 
0 1 1 0 0 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 0 1 1 0 

0 1 0 0 0 
1 0 0 0 0 
0 0 0 0 1 
0 0 0 0 1 
1 0 0 1 0 
0 1 1 0 0 
0 0 1 0 1 
0 0 0 1 1 
0 0 1 1 0 

0 0 1 0 0 
0 0 0 1 0 
0 0 1 1 2 
0 0 1 1 2 
1 0 1 2 1 
0 1 2 1 1 
0 1 2 2 3 
1 0 2 2 3 
1 1 2 2 2 

0 0 0 1 0 
0 0 1 0 0 
1 0 1 2 1 
0 1 2 1 1 
0 0 1 1 2 
0 0 1 1 2 
1 0 2 2 3 
0 1 2 2 3 
1 1 2 2 2 

0 0 0 0 1 
0 0 0 0 1 
0 1 2 1 2 
1 0 1 2 2 
0 1 2 1 2 
1 0 1 2 2 
1 1 3 3 3 
1 1 3 3 3 
0 0 2 2 4 



Right action: 

1 0 0 0 0 
1 0 0 1 0 
0 0 0 1 0 
0 0 1 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 1 0 0 0 
0 1 1 0 0 
0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 1 0 0 
0 1 2 1 1 
0 1 1 1 1 
1 1 3 3 4 
1 0 2 2 3 
0 0 1 2 2 

0 0 0 1 0 
1 0 1 2 1 
1 0 1 1 1 
1 1 3 3 4 
0 1 2 2 3 
0 0 2 1 2 

0 0 0 0 1 
0 0 1 1 3 
0 0 1 1 2 
1 1 4 4 5 
1 1 3 3 3 
1 1 2 2 2 




Bimodule: 7
Number of objects: 6

The right action is given by AH1 Rep 24 and the left action is given by the dual to AH3 Rep 17 (up to a permutation)

Left action: 

1 0 0 0 0 0 
1 0 0 0 0 0 
0 1 0 0 0 1 
0 0 1 0 1 0 
0 1 0 0 0 1 
0 0 1 0 1 0 
0 0 0 1 1 1 
0 0 0 1 1 1 
1 1 1 1 0 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
1 1 0 1 0 1 
1 0 1 1 1 0 
0 0 0 1 1 1 
0 0 0 1 1 1 
0 1 1 1 1 2 
0 1 1 1 2 1 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 1 1 1 
0 0 0 1 1 1 
1 1 0 1 0 1 
1 0 1 1 1 0 
0 1 1 1 2 1 
0 1 1 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 1 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 1 1 2 2 2 
1 1 1 2 2 2 
1 1 1 1 2 2 

0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 1 1 2 1 
0 1 0 1 1 2 
1 1 1 1 1 1 
1 1 1 1 1 1 
1 1 2 2 2 2 
1 2 1 2 2 2 
0 1 1 2 2 2 

0 0 0 0 0 1 
0 0 0 0 1 0 
1 1 1 1 1 1 
1 1 1 1 1 1 
0 0 1 1 2 1 
0 1 0 1 1 2 
1 2 1 2 2 2 
1 1 2 2 2 2 
0 1 1 2 2 2 



Right action: 

1 0 0 0 0 0 
1 1 1 0 0 0 
1 0 0 1 0 0 
0 1 1 1 1 1 
0 0 0 1 1 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
1 1 0 1 0 1 
0 1 1 0 0 1 
1 1 1 2 2 2 
0 1 1 1 2 1 
0 0 1 1 1 1 

0 0 1 0 0 0 
1 0 1 1 1 0 
0 1 1 0 1 0 
1 1 1 2 2 2 
0 1 1 1 1 2 
0 1 0 1 1 1 

0 0 0 1 0 0 
0 1 1 1 1 1 
1 0 0 1 1 1 
1 2 2 2 3 3 
1 1 1 2 2 2 
0 1 1 2 1 1 

0 0 0 0 1 0 
0 0 1 1 2 1 
0 0 1 1 1 1 
1 2 2 3 3 3 
1 2 1 2 2 2 
1 1 1 1 1 2 

0 0 0 0 0 1 
0 1 0 1 1 2 
0 1 0 1 1 1 
1 2 2 3 3 3 
1 1 2 2 2 2 
1 1 1 1 2 1 





AH1-AH2 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH2 Rep 1 and the left action is given by the dual to AH1 Rep 1 (up to a permutation)

Left action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 



Right action: 

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 




Bimodule: 2
Number of objects: 3

The right action is given by AH2 Rep 2 and the left action is given by the dual to AH1 Rep 2 (up to a permutation)

Left action: 

1 0 0 
0 1 1 
0 0 1 
1 0 3 
0 1 2 
1 1 1 

0 1 0 
1 0 1 
0 0 1 
0 1 3 
1 0 2 
1 1 1 

0 0 1 
1 1 4 
1 1 3 
3 3 10 
2 2 7 
1 1 5 



Right action: 

1 0 0 
0 1 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
0 1 2 
1 0 2 
1 1 2 

0 1 0 
1 0 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
1 0 2 
0 1 2 
1 1 2 

0 0 1 
0 0 1 
1 1 3 
1 1 3 
1 1 3 
1 1 3 
2 2 7 
2 2 7 
2 2 8 




Bimodule: 3
Number of objects: 3

The right action is given by AH2 Rep 3 and the left action is given by the dual to AH1 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 




Bimodule: 4
Number of objects: 3

The right action is given by AH2 Rep 4 and the left action is given by the dual to AH1 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 




Bimodule: 5
Number of objects: 4

The right action is given by AH2 Rep 5 and the left action is given by the dual to AH1 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 1 
0 0 0 1 
0 1 1 2 
0 1 1 1 
1 1 1 0 

0 1 0 0 
0 1 2 1 
0 1 1 1 
1 3 2 4 
1 1 2 3 
1 1 1 2 

0 0 1 0 
0 2 1 1 
0 1 1 1 
1 2 3 4 
1 2 1 3 
1 1 1 2 

0 0 0 1 
1 1 1 3 
1 1 1 2 
2 4 4 6 
1 3 3 4 
0 2 2 3 



Right action: 

1 0 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
0 0 1 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 1 2 3 
1 2 1 3 
1 2 2 3 

0 0 1 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 1 3 
1 1 2 3 
1 2 2 3 

0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 3 3 4 
1 3 3 4 
1 3 3 5 




Bimodule: 6
Number of objects: 4

The right action is given by AH2 Rep 6 and the left action is given by the dual to AH1 Rep 8 (up to a permutation)

Left action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Bimodule: 7
Number of objects: 4

The right action is given by AH2 Rep 7 and the left action is given by the dual to AH1 Rep 8 (up to a permutation)

Left action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 1 1 
3 3 4 3 
2 2 2 3 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 1 1 
3 3 3 4 
2 2 3 2 
1 1 2 2 



Right action: 

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Bimodule: 8
Number of objects: 5

The right action is given by AH2 Rep 8 and the left action is given by the dual to AH1 Rep 15 (up to a permutation)

Left action: 

1 0 0 0 0 
0 0 0 1 1 
1 1 1 0 0 
0 1 1 2 2 
1 1 1 1 1 
1 0 0 1 1 

0 1 0 0 0 
0 0 1 1 1 
1 1 0 0 1 
1 1 1 3 2 
1 1 1 1 2 
0 1 1 1 1 

0 0 1 0 0 
0 1 0 1 1 
1 0 1 1 0 
1 1 1 2 3 
1 1 1 2 1 
0 1 1 1 1 

0 0 0 1 0 
1 1 1 1 2 
0 0 1 2 1 
2 3 2 4 4 
1 1 2 3 3 
1 1 1 2 2 

0 0 0 0 1 
1 1 1 2 1 
0 1 0 1 2 
2 2 3 4 4 
1 2 1 3 3 
1 1 1 2 2 



Right action: 

1 0 0 0 0 
1 0 0 0 0 
0 0 1 1 0 
0 0 1 1 0 
0 1 0 0 1 
0 1 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
0 0 0 2 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 1 
1 0 1 1 0 
0 0 0 1 1 
1 1 0 0 1 
1 1 1 1 2 
1 1 1 2 1 
0 1 1 2 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 1 1 0 
0 0 0 1 1 
1 1 0 0 1 
0 0 0 1 1 
1 1 1 2 1 
1 1 1 1 2 
0 1 1 2 2 

0 0 0 1 0 
0 0 0 0 1 
1 1 1 1 1 
0 1 0 1 2 
1 1 1 1 1 
0 0 1 2 1 
1 1 2 3 3 
1 2 1 3 3 
2 2 2 3 3 

0 0 0 0 1 
0 0 0 1 0 
0 1 0 1 2 
1 1 1 1 1 
0 0 1 2 1 
1 1 1 1 1 
1 2 1 3 3 
1 1 2 3 3 
2 2 2 3 3 




Bimodule: 9
Number of objects: 6

The right action is given by AH2 Rep 16 and the left action is given by the dual to AH1 Rep 23 (up to a permutation)

Left action: 

1 0 0 0 0 0 
0 1 0 0 1 0 
1 0 1 0 0 0 
0 0 0 1 1 1 
0 0 1 0 0 1 
0 0 0 0 0 1 

0 1 0 0 0 0 
1 0 0 0 1 0 
0 1 0 1 0 0 
0 0 1 0 1 1 
0 0 0 1 0 1 
0 0 0 0 0 1 

0 0 1 0 0 0 
0 0 0 1 1 1 
1 0 1 0 0 1 
0 1 1 1 2 3 
1 0 1 1 1 2 
0 0 1 1 1 1 

0 0 0 1 0 0 
0 0 1 0 1 1 
0 1 0 1 0 1 
1 0 1 1 2 3 
0 1 1 1 1 2 
0 0 1 1 1 1 

0 0 0 0 1 0 
1 1 1 1 1 1 
0 0 0 0 2 1 
1 1 2 2 2 4 
0 0 1 1 2 3 
0 0 1 1 1 2 

0 0 0 0 0 1 
0 0 1 1 1 3 
0 0 1 1 1 2 
1 1 3 3 4 6 
1 1 2 2 3 4 
1 1 1 1 2 3 



Right action: 

1 0 0 0 0 0 
0 1 0 0 0 0 
0 0 0 0 1 0 
0 1 0 1 0 0 
0 0 0 0 1 0 
1 0 1 0 0 0 
0 0 1 0 0 1 
0 0 0 1 0 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 1 0 1 0 0 
0 0 0 0 1 0 
1 0 1 0 0 0 
0 0 0 0 1 0 
0 0 0 1 0 1 
0 0 1 0 0 1 
0 0 0 0 1 1 

0 0 1 0 0 0 
0 0 0 1 0 0 
0 0 0 0 1 1 
0 1 0 1 0 1 
0 0 0 0 1 1 
1 0 1 0 0 1 
1 0 1 1 1 2 
0 1 1 1 1 2 
0 0 1 1 2 2 

0 0 0 1 0 0 
0 0 1 0 0 0 
0 1 0 1 0 1 
0 0 0 0 1 1 
1 0 1 0 0 1 
0 0 0 0 1 1 
0 1 1 1 1 2 
1 0 1 1 1 2 
0 0 1 1 2 2 

0 0 0 0 1 0 
0 0 0 0 1 0 
1 0 1 0 1 1 
1 0 1 0 1 1 
0 1 0 1 1 1 
0 1 0 1 1 1 
0 0 1 1 2 3 
0 0 1 1 2 3 
1 1 2 2 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 2 2 3 4 
1 1 2 2 3 4 
1 1 2 2 3 5 





AH2-AH2 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH2 Rep 1 and the left action is given by the dual to AH2 Rep 1 (up to a permutation)

Left action: 

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 



Right action: 

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 




Bimodule: 2
Number of objects: 3

The right action is given by AH2 Rep 2 and the left action is given by the dual to AH2 Rep 2 (up to a permutation)

Left action: 

1 0 0 
0 1 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
0 1 2 
1 0 2 
1 1 2 

0 1 0 
1 0 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
1 0 2 
0 1 2 
1 1 2 

0 0 1 
0 0 1 
1 1 3 
1 1 3 
1 1 3 
1 1 3 
2 2 7 
2 2 7 
2 2 8 



Right action: 

1 0 0 
0 1 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
0 1 2 
1 0 2 
1 1 2 

0 1 0 
1 0 0 
0 0 1 
0 0 1 
0 0 1 
0 0 1 
1 0 2 
0 1 2 
1 1 2 

0 0 1 
0 0 1 
1 1 3 
1 1 3 
1 1 3 
1 1 3 
2 2 7 
2 2 7 
2 2 8 




Bimodule: 3
Number of objects: 3

The right action is given by AH2 Rep 3 and the left action is given by the dual to AH2 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 




Bimodule: 4
Number of objects: 3

The right action is given by AH2 Rep 3 and the left action is given by the dual to AH2 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 




Bimodule: 5
Number of objects: 3

The right action is given by AH2 Rep 4 and the left action is given by the dual to AH2 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 0 1 
1 1 2 
1 2 1 
1 2 1 
1 1 2 
2 4 3 
2 3 4 
2 4 4 

0 0 1 
0 1 0 
1 2 1 
1 1 2 
1 1 2 
1 2 1 
2 3 4 
2 4 3 
2 4 4 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 




Bimodule: 6
Number of objects: 3

The right action is given by AH2 Rep 4 and the left action is given by the dual to AH2 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 2 2 
1 2 2 
2 2 2 

0 1 0 
0 1 0 
1 2 1 
1 2 1 
1 2 1 
1 2 1 
2 3 4 
2 3 4 
2 4 4 

0 0 1 
0 0 1 
1 1 2 
1 1 2 
1 1 2 
1 1 2 
2 4 3 
2 4 3 
2 4 4 




Bimodule: 7
Number of objects: 4

The right action is given by AH2 Rep 5 and the left action is given by the dual to AH2 Rep 5 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
0 0 1 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 1 2 3 
1 2 1 3 
1 2 2 3 

0 0 1 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 1 3 
1 1 2 3 
1 2 2 3 

0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 3 3 4 
1 3 3 4 
1 3 3 5 



Right action: 

1 0 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
0 0 1 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 1 2 3 
1 2 1 3 
1 2 2 3 

0 0 1 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 1 3 
1 1 2 3 
1 2 2 3 

0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 3 3 4 
1 3 3 4 
1 3 3 5 




Bimodule: 8
Number of objects: 4

The right action is given by AH2 Rep 6 and the left action is given by the dual to AH2 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 



Right action: 

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Bimodule: 9
Number of objects: 4

The right action is given by AH2 Rep 6 and the left action is given by the dual to AH2 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 



Right action: 

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Bimodule: 10
Number of objects: 4

The right action is given by AH2 Rep 7 and the left action is given by the dual to AH2 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 
2 1 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 2 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 



Right action: 

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Bimodule: 11
Number of objects: 4

The right action is given by AH2 Rep 7 and the left action is given by the dual to AH2 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 



Right action: 

1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 2 2 
1 2 2 2 
2 2 2 2 

0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 2 2 
2 1 2 2 
2 2 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 2 3 
2 2 3 2 
2 2 3 3 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 2 3 2 
2 2 2 3 
2 2 3 3 




Bimodule: 12
Number of objects: 7

The right action is given by AH2 Rep 20 and the left action is given by the dual to AH2 Rep 20 (up to a permutation)

Left action: 

1 0 0 0 0 0 0 
0 1 0 0 0 0 0 
0 0 0 0 0 1 1 
0 0 0 0 1 0 1 
0 1 1 0 0 1 0 
1 0 0 1 1 0 0 
1 1 0 1 1 1 1 
1 1 1 0 1 1 1 
0 0 1 1 1 1 2 

0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 1 1 0 0 1 0 
1 0 0 1 1 0 0 
0 0 0 0 0 1 1 
0 0 0 0 1 0 1 
1 1 1 0 1 1 1 
1 1 0 1 1 1 1 
0 0 1 1 1 1 2 

0 0 1 0 0 0 0 
0 0 0 1 0 0 0 
0 1 1 0 1 0 0 
1 0 0 1 0 1 0 
0 0 0 0 1 0 1 
0 0 0 0 0 1 1 
0 1 1 1 1 1 1 
1 0 1 1 1 1 1 
1 1 0 0 1 1 2 

0 0 0 1 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 0 1 
0 0 0 0 0 1 1 
0 1 1 0 1 0 0 
1 0 0 1 0 1 0 
1 0 1 1 1 1 1 
0 1 1 1 1 1 1 
1 1 0 0 1 1 2 

0 0 0 0 1 0 0 
0 0 0 0 0 1 0 
0 0 1 1 1 0 1 
0 0 1 1 0 1 1 
1 1 0 0 0 1 1 
1 1 0 0 1 0 1 
1 1 1 1 2 1 2 
1 1 1 1 1 2 2 
1 1 1 1 2 2 2 

0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
1 1 0 0 0 1 1 
1 1 0 0 1 0 1 
0 0 1 1 1 0 1 
0 0 1 1 0 1 1 
1 1 1 1 1 2 2 
1 1 1 1 2 1 2 
1 1 1 1 2 2 2 

0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
1 0 0 1 1 1 1 
0 1 1 0 1 1 1 
1 0 0 1 1 1 1 
0 1 1 0 1 1 1 
1 1 1 1 2 2 3 
1 1 1 1 2 2 3 
2 2 2 2 2 2 2 



Right action: 

1 0 0 0 0 0 0 
0 0 0 1 0 0 0 
0 0 0 0 0 1 1 
0 0 1 1 0 1 0 
0 0 0 0 1 0 1 
1 1 0 0 1 0 0 
1 1 0 1 1 1 1 
1 0 1 1 1 1 1 
0 1 1 0 1 1 2 

0 1 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 0 1 
0 0 1 1 1 0 0 
0 0 0 0 0 1 1 
1 1 0 0 0 1 0 
1 1 1 0 1 1 1 
0 1 1 1 1 1 1 
1 0 0 1 1 1 2 

0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 1 1 1 0 0 
0 0 0 0 1 0 1 
1 1 0 0 0 1 0 
0 0 0 0 0 1 1 
0 1 1 1 1 1 1 
1 1 1 0 1 1 1 
1 0 0 1 1 1 2 

0 0 0 1 0 0 0 
1 0 0 0 0 0 0 
0 0 1 1 0 1 0 
0 0 0 0 0 1 1 
1 1 0 0 1 0 0 
0 0 0 0 1 0 1 
1 0 1 1 1 1 1 
1 1 0 1 1 1 1 
0 1 1 0 1 1 2 

0 0 0 0 1 0 0 
0 0 0 0 0 1 0 
0 1 1 0 1 0 1 
1 0 0 1 0 1 1 
0 1 1 0 0 1 1 
1 0 0 1 1 0 1 
1 1 1 1 2 1 2 
1 1 1 1 1 2 2 
1 1 1 1 2 2 2 

0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
1 0 0 1 0 1 1 
0 1 1 0 1 0 1 
1 0 0 1 1 0 1 
0 1 1 0 0 1 1 
1 1 1 1 1 2 2 
1 1 1 1 2 1 2 
1 1 1 1 2 2 2 

0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
1 1 0 0 1 1 1 
1 1 0 0 1 1 1 
0 0 1 1 1 1 1 
0 0 1 1 1 1 1 
1 1 1 1 2 2 3 
1 1 1 1 2 2 3 
2 2 2 2 2 2 2 




Bimodule: 13
Number of objects: 9

The right action is given by AH2 Rep 21 and the left action is given by the dual to AH2 Rep 21 (up to a permutation)

Left action: 

1 0 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 0 1 

0 1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 

0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 1 1 0 0 0 1 0 0 
1 0 0 1 0 0 0 1 0 
0 0 0 0 0 1 0 0 1 
0 0 0 0 1 0 0 0 1 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 0 1 1 1 
0 0 0 0 1 1 1 1 1 

0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 1 
0 0 0 0 1 0 0 0 1 
0 1 1 0 0 0 1 0 0 
1 0 0 1 0 0 0 1 0 
0 0 0 1 0 0 1 1 1 
0 0 1 0 0 0 1 1 1 
0 0 0 0 1 1 1 1 1 

0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
1 0 0 0 1 0 0 1 0 
0 1 0 0 0 1 1 0 0 
0 0 0 1 0 0 0 0 1 
0 0 1 0 0 0 0 0 1 
0 0 0 0 1 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 0 1 1 0 0 1 1 1 

0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 1 
0 0 1 0 0 0 0 0 1 
1 0 0 0 1 0 0 1 0 
0 1 0 0 0 1 1 0 0 
0 0 0 0 0 1 1 1 1 
0 0 0 0 1 0 1 1 1 
0 0 1 1 0 0 1 1 1 

0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 0 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 0 1 1 1 
0 0 0 0 1 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 1 1 1 1 1 2 2 2 
1 0 1 1 1 1 2 2 2 
0 0 1 1 1 1 2 2 3 

0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 1 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 0 1 1 1 
1 0 1 1 1 1 2 2 2 
0 1 1 1 1 1 2 2 2 
0 0 1 1 1 1 2 2 3 

0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 0 1 
0 0 0 1 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 
0 0 0 1 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 
0 0 1 1 1 1 2 2 3 
0 0 1 1 1 1 2 2 3 
1 1 1 1 1 1 3 3 2 



Right action: 

1 0 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 0 1 

0 1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 

0 0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 1 1 0 0 0 1 0 0 
0 0 0 0 0 1 0 0 1 
1 0 0 0 1 0 0 1 0 
0 0 0 1 0 0 0 0 1 
0 0 1 0 0 0 1 1 1 
0 0 0 0 1 0 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 1 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
1 0 0 1 0 0 0 1 0 
0 0 0 0 1 0 0 0 1 
0 1 0 0 0 1 1 0 0 
0 0 1 0 0 0 0 0 1 
0 0 0 1 0 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 1 
0 1 1 0 0 0 1 0 0 
0 0 0 1 0 0 0 0 1 
1 0 0 0 1 0 0 1 0 
0 0 0 0 1 0 1 1 1 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 1 
1 0 0 1 0 0 0 1 0 
0 0 1 0 0 0 0 0 1 
0 1 0 0 0 1 1 0 0 
0 0 0 0 0 1 1 1 1 
0 0 0 1 0 0 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 0 1 0 
0 0 1 0 0 0 1 1 1 
0 0 0 1 0 0 1 1 1 
0 0 0 0 1 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 1 1 1 1 1 2 2 2 
1 0 1 1 1 1 2 2 2 
0 0 1 1 1 1 2 2 3 

0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 
0 0 0 1 0 0 1 1 1 
0 0 1 0 0 0 1 1 1 
0 0 0 0 0 1 1 1 1 
0 0 0 0 1 0 1 1 1 
1 0 1 1 1 1 2 2 2 
0 1 1 1 1 1 2 2 2 
0 0 1 1 1 1 2 2 3 

0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 0 1 
0 0 0 0 1 1 1 1 1 
0 0 0 0 1 1 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 1 1 2 2 3 
0 0 1 1 1 1 2 2 3 
1 1 1 1 1 1 3 3 2 





AH3-AH2 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH2 Rep 1 and the left action is given by the dual to AH3 Rep 1 (up to a permutation)

Left action: 

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 



Right action: 

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 




Bimodule: 2
Number of objects: 5

The right action is given by AH2 Rep 10 and the left action is given by the dual to AH3 Rep 9 (up to a permutation)

Left action: 

1 0 0 0 0 
0 1 0 0 0 
0 1 0 1 1 
1 0 1 0 1 
1 0 0 1 1 
0 1 1 0 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 0 0 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 0 1 1 
0 1 1 0 1 
0 1 0 1 1 
1 0 1 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 0 2 

0 0 1 0 0 
0 0 0 1 0 
0 0 2 0 1 
0 0 0 2 1 
1 1 0 0 1 
1 1 0 0 1 
1 1 1 0 2 
1 1 0 1 2 
0 0 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
1 1 0 0 1 
1 1 0 0 1 
0 0 2 0 1 
0 0 0 2 1 
1 1 0 1 2 
1 1 1 0 2 
0 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 4 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 0 0 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 1 0 1 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 1 0 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 




Bimodule: 3
Number of objects: 5

The right action is given by AH2 Rep 10 and the left action is given by the dual to AH3 Rep 10 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
0 1 0 1 1 
0 1 1 0 1 
0 1 0 1 1 
0 1 1 0 1 
1 0 1 1 2 
1 0 1 1 2 
1 1 0 0 2 

0 1 0 0 0 
0 1 0 0 0 
1 0 0 1 1 
1 0 1 0 1 
1 0 0 1 1 
1 0 1 0 1 
0 1 1 1 2 
0 1 1 1 2 
1 1 0 0 2 

0 0 1 0 0 
0 0 0 1 0 
0 0 2 0 1 
0 0 0 2 1 
1 1 0 0 1 
1 1 0 0 1 
1 1 1 0 2 
1 1 0 1 2 
0 0 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
1 1 0 0 1 
1 1 0 0 1 
0 0 2 0 1 
0 0 0 2 1 
1 1 0 1 2 
1 1 1 0 2 
0 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 4 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 0 0 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 1 0 1 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 1 0 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 




Bimodule: 4
Number of objects: 5

The right action is given by AH2 Rep 12 and the left action is given by the dual to AH3 Rep 12 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
2 1 1 1 2 
2 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 0 1 0 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 0 1 1 1 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 1 0 0 0 
1 1 0 1 1 
1 0 1 1 1 
1 0 1 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 2 2 
1 1 1 2 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 



Right action: 

1 0 0 0 0 
0 0 0 1 0 
0 1 1 0 1 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
2 1 1 1 2 
1 1 1 2 2 
1 2 2 1 2 

0 1 0 0 0 
0 0 1 0 0 
1 0 1 0 1 
1 1 0 0 1 
0 1 0 1 1 
0 0 1 1 1 
1 2 1 1 2 
1 1 2 1 2 
2 1 1 2 2 

0 0 1 0 0 
0 1 0 0 0 
1 1 0 0 1 
1 0 1 0 1 
0 0 1 1 1 
0 1 0 1 1 
1 1 2 1 2 
1 2 1 1 2 
2 1 1 2 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
0 1 1 0 1 
1 1 1 2 2 
2 1 1 1 2 
1 2 2 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 4 




Bimodule: 5
Number of objects: 5

The right action is given by AH2 Rep 13 and the left action is given by the dual to AH3 Rep 12 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
2 1 1 1 2 
2 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 0 1 0 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 0 1 1 1 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 1 0 0 0 
1 1 0 1 1 
1 0 1 1 1 
1 0 1 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 2 2 
1 1 1 2 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 



Right action: 

1 0 0 0 0 
0 0 0 1 0 
0 1 1 0 1 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
2 1 1 1 2 
1 1 1 2 2 
1 2 2 1 2 

0 1 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
1 1 0 0 1 
0 1 0 1 1 
0 1 0 1 1 
1 1 2 1 2 
1 1 2 1 2 
2 1 1 2 2 

0 0 1 0 0 
0 0 1 0 0 
1 0 1 0 1 
1 0 1 0 1 
0 0 1 1 1 
0 0 1 1 1 
1 2 1 1 2 
1 2 1 1 2 
2 1 1 2 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 0 2 1 
0 1 1 0 1 
2 0 0 0 1 
0 1 1 0 1 
1 1 1 2 2 
2 1 1 1 2 
1 2 2 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 4 




Bimodule: 6
Number of objects: 6

The right action is given by AH2 Rep 14 and the left action is given by the dual to AH3 Rep 14 (up to a permutation)

Left action: 

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 0 0 0 

0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 1 1 0 1 
0 0 1 0 1 1 
0 0 1 1 0 1 
0 0 1 0 1 1 
0 1 0 1 1 2 
0 1 0 1 1 2 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 0 1 0 0 0 
0 1 0 1 0 1 
0 1 0 0 1 1 
0 1 0 1 0 1 
0 1 0 0 1 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 0 1 0 
1 1 1 1 0 1 
1 1 1 0 1 1 
0 0 0 0 1 2 
0 0 0 1 0 2 
0 1 1 2 1 2 
0 1 1 1 2 2 
0 1 1 1 1 2 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 1 2 
0 0 0 1 0 2 
1 1 1 1 0 1 
1 1 1 0 1 1 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 1 2 2 
0 1 1 2 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 1 1 2 2 4 



Right action: 

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 1 1 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 1 0 1 1 0 
1 0 1 0 0 1 
0 0 1 1 1 0 
1 1 0 0 0 1 
0 1 0 1 1 2 
0 0 1 1 1 2 
0 1 1 1 1 2 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 1 0 0 1 
0 1 0 1 1 0 
1 1 0 0 0 1 
0 0 1 1 1 0 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 1 1 1 2 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 1 0 1 0 1 
0 1 0 1 0 1 
0 0 1 1 0 1 
0 0 1 1 0 1 
0 1 1 1 2 2 
0 1 1 1 2 2 
1 1 1 1 1 3 

0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 0 0 1 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 0 1 0 1 1 
0 1 1 2 1 2 
0 1 1 2 1 2 
1 1 1 1 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 0 1 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 2 2 3 3 4 





AH1-AH3 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH3 Rep 1 and the left action is given by the dual to AH1 Rep 1 (up to a permutation)

Left action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 



Right action: 

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 




Bimodule: 2
Number of objects: 3

The right action is given by AH3 Rep 4 and the left action is given by the dual to AH1 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 2 2 
1 1 2 
3 5 5 
2 4 3 
1 2 3 

0 0 1 
1 2 2 
1 2 1 
3 5 5 
2 3 4 
1 3 2 



Right action: 

1 0 0 
1 0 0 
1 1 1 
1 1 1 
1 1 1 
1 1 1 
1 2 2 
1 2 2 
0 2 2 

0 1 0 
0 0 1 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 3 4 
2 4 3 
2 3 3 

0 0 1 
0 1 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 4 3 
2 3 4 
2 3 3 




Bimodule: 3
Number of objects: 4

The right action is given by AH3 Rep 5 and the left action is given by the dual to AH1 Rep 5 (up to a permutation)

Left action: 

1 0 0 0 
0 0 0 1 
0 1 1 0 
0 0 1 2 
1 0 1 1 
0 1 0 1 

0 1 0 0 
0 0 0 1 
1 0 1 0 
0 0 1 2 
0 1 1 1 
1 0 0 1 

0 0 1 0 
0 0 1 2 
1 1 1 1 
1 1 2 5 
1 1 2 3 
0 0 2 2 

0 0 0 1 
1 1 2 3 
0 0 1 3 
2 2 5 8 
1 1 3 6 
1 1 2 4 



Right action: 

1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
1 0 1 1 
0 0 1 1 

0 1 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
1 0 1 1 
0 1 1 1 
0 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 1 2 
0 0 1 2 
0 0 1 2 
0 0 1 2 
1 1 2 3 
1 1 2 3 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 3 6 
1 1 3 6 
1 1 3 5 




Bimodule: 4
Number of objects: 4

The right action is given by AH3 Rep 6 and the left action is given by the dual to AH1 Rep 11 (up to a permutation)

Left action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 




Bimodule: 5
Number of objects: 4

The right action is given by AH3 Rep 7 and the left action is given by the dual to AH1 Rep 11 (up to a permutation)

Left action: 

1 0 0 0 
1 1 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
1 2 1 1 

0 1 0 0 
1 1 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 




Bimodule: 6
Number of objects: 5

The right action is given by AH3 Rep 8 and the left action is given by the dual to AH1 Rep 12 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 1 0 
0 0 0 1 0 
0 0 1 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 1 0 0 0 
0 1 1 0 0 
0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 1 0 0 
0 1 2 1 1 
0 1 1 1 1 
1 1 3 3 4 
1 0 2 2 3 
0 0 1 2 2 

0 0 0 1 0 
1 0 1 2 1 
1 0 1 1 1 
1 1 3 3 4 
0 1 2 2 3 
0 0 2 1 2 

0 0 0 0 1 
0 0 1 1 3 
0 0 1 1 2 
1 1 4 4 5 
1 1 3 3 3 
1 1 2 2 2 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
1 0 0 1 0 
0 0 0 0 1 
0 1 1 0 0 
0 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 0 1 1 0 

0 1 0 0 0 
1 0 0 0 0 
0 0 0 0 1 
1 0 0 1 0 
0 0 0 0 1 
0 1 1 0 0 
0 0 1 0 1 
0 0 0 1 1 
0 0 1 1 0 

0 0 1 0 0 
0 0 0 1 0 
0 0 1 1 2 
1 0 1 2 1 
0 0 1 1 2 
0 1 2 1 1 
0 1 2 2 3 
1 0 2 2 3 
1 1 2 2 2 

0 0 0 1 0 
0 0 1 0 0 
1 0 1 2 1 
0 0 1 1 2 
0 1 2 1 1 
0 0 1 1 2 
1 0 2 2 3 
0 1 2 2 3 
1 1 2 2 2 

0 0 0 0 1 
0 0 0 0 1 
0 1 2 1 2 
0 1 2 1 2 
1 0 1 2 2 
1 0 1 2 2 
1 1 3 3 3 
1 1 3 3 3 
0 0 2 2 4 




Bimodule: 7
Number of objects: 6

The right action is given by AH3 Rep 17 and the left action is given by the dual to AH1 Rep 24 (up to a permutation)

Left action: 

1 0 0 0 0 0 
1 1 1 0 0 0 
1 0 0 1 0 0 
0 1 1 1 1 1 
0 0 0 1 1 1 
0 0 0 0 1 1 

0 1 0 0 0 0 
1 1 0 1 0 1 
0 1 1 0 0 1 
1 1 1 2 2 2 
0 1 1 1 2 1 
0 0 1 1 1 1 

0 0 1 0 0 0 
1 0 1 1 1 0 
0 1 1 0 1 0 
1 1 1 2 2 2 
0 1 1 1 1 2 
0 1 0 1 1 1 

0 0 0 1 0 0 
0 1 1 1 1 1 
1 0 0 1 1 1 
1 2 2 2 3 3 
1 1 1 2 2 2 
0 1 1 2 1 1 

0 0 0 0 1 0 
0 0 1 1 2 1 
0 0 1 1 1 1 
1 2 2 3 3 3 
1 2 1 2 2 2 
1 1 1 1 1 2 

0 0 0 0 0 1 
0 1 0 1 1 2 
0 1 0 1 1 1 
1 2 2 3 3 3 
1 1 2 2 2 2 
1 1 1 1 2 1 



Right action: 

1 0 0 0 0 0 
1 0 0 0 0 0 
0 1 0 0 0 1 
0 1 0 0 0 1 
0 0 1 0 1 0 
0 0 1 0 1 0 
0 0 0 1 1 1 
0 0 0 1 1 1 
1 1 1 1 0 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
1 1 0 1 0 1 
0 0 0 1 1 1 
1 0 1 1 1 0 
0 0 0 1 1 1 
0 1 1 1 1 2 
0 1 1 1 2 1 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 1 1 1 
1 1 0 1 0 1 
0 0 0 1 1 1 
1 0 1 1 1 0 
0 1 1 1 2 1 
0 1 1 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 1 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
0 1 1 1 1 1 
1 1 1 2 2 2 
1 1 1 2 2 2 
1 1 1 1 2 2 

0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 1 1 2 1 
1 1 1 1 1 1 
0 1 0 1 1 2 
1 1 1 1 1 1 
1 1 2 2 2 2 
1 2 1 2 2 2 
0 1 1 2 2 2 

0 0 0 0 0 1 
0 0 0 0 1 0 
1 1 1 1 1 1 
0 0 1 1 2 1 
1 1 1 1 1 1 
0 1 0 1 1 2 
1 2 1 2 2 2 
1 1 2 2 2 2 
0 1 1 2 2 2 





AH2-AH3 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH3 Rep 1 and the left action is given by the dual to AH2 Rep 1 (up to a permutation)

Left action: 

1 0 
1 0 
1 2 
1 2 
1 2 
1 2 
3 4 
3 4 
4 4 

0 1 
0 1 
2 2 
2 2 
2 2 
2 2 
4 5 
4 5 
4 6 



Right action: 

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 




Bimodule: 2
Number of objects: 5

The right action is given by AH3 Rep 9 and the left action is given by the dual to AH2 Rep 10 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 1 1 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 1 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 1 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 1 1 0 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 0 1 1 
0 0 0 1 1 
0 0 1 0 1 
1 1 0 1 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 0 1 1 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 0 0 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 1 1 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 0 2 

0 0 1 0 0 
0 0 0 1 0 
0 1 0 1 1 
0 1 1 0 1 
1 0 1 0 1 
1 0 0 1 1 
1 1 1 0 2 
1 1 0 1 2 
0 0 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 1 1 0 1 
0 1 0 1 1 
1 0 0 1 1 
1 0 1 0 1 
1 1 0 1 2 
1 1 1 0 2 
0 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 4 




Bimodule: 3
Number of objects: 5

The right action is given by AH3 Rep 10 and the left action is given by the dual to AH2 Rep 10 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 1 1 2 
0 1 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 1 1 2 
1 0 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 1 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 1 1 0 2 
1 1 0 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 0 1 1 
0 0 0 1 1 
0 0 1 0 1 
1 1 0 1 2 
1 1 1 0 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 6 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 0 1 1 1 
1 0 1 1 2 
0 1 1 1 2 
1 1 0 0 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 1 1 
2 0 0 0 1 
0 0 1 1 1 
0 2 0 0 1 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 0 2 

0 0 1 0 0 
0 0 1 0 0 
0 1 0 1 1 
0 1 0 1 1 
1 0 0 1 1 
1 0 0 1 1 
1 1 1 0 2 
1 1 1 0 2 
0 0 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
0 1 1 0 1 
0 1 1 0 1 
1 0 1 0 1 
1 0 1 0 1 
1 1 0 1 2 
1 1 0 1 2 
0 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 4 




Bimodule: 4
Number of objects: 5

The right action is given by AH3 Rep 12 and the left action is given by the dual to AH2 Rep 12 (up to a permutation)

Left action: 

1 0 0 0 0 
0 1 0 0 0 
0 1 1 0 1 
1 0 0 1 1 
1 0 1 0 1 
0 1 0 1 1 
2 1 1 1 2 
1 2 1 1 2 
1 1 2 2 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 1 0 1 
0 1 0 1 1 
0 1 1 0 1 
1 0 0 1 1 
1 2 1 1 2 
2 1 1 1 2 
1 1 2 2 2 

0 0 1 0 0 
0 0 0 1 0 
1 1 0 0 1 
1 1 0 0 1 
0 0 0 2 1 
0 0 2 0 1 
1 1 2 1 2 
1 1 1 2 2 
2 2 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 0 0 2 1 
0 0 2 0 1 
1 1 0 0 1 
1 1 0 0 1 
1 1 1 2 2 
1 1 2 1 2 
2 2 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 4 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 1 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
0 1 1 1 1 
2 1 1 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
1 0 1 1 1 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 2 2 
1 1 1 2 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 




Bimodule: 5
Number of objects: 5

The right action is given by AH3 Rep 12 and the left action is given by the dual to AH2 Rep 13 (up to a permutation)

Left action: 

1 0 0 0 0 
1 0 0 0 0 
1 0 1 0 1 
1 0 0 1 1 
1 0 1 0 1 
1 0 0 1 1 
1 2 1 1 2 
1 2 1 1 2 
1 1 2 2 2 

0 1 0 0 0 
0 1 0 0 0 
0 1 1 0 1 
0 1 0 1 1 
0 1 1 0 1 
0 1 0 1 1 
2 1 1 1 2 
2 1 1 1 2 
1 1 2 2 2 

0 0 1 0 0 
0 0 0 1 0 
1 1 0 0 1 
1 1 0 0 1 
0 0 0 2 1 
0 0 2 0 1 
1 1 2 1 2 
1 1 1 2 2 
2 2 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 0 0 2 1 
0 0 2 0 1 
1 1 0 0 1 
1 1 0 0 1 
1 1 1 2 2 
1 1 2 1 2 
2 2 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 4 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 1 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
0 1 1 1 1 
2 1 1 1 2 
1 2 1 1 2 
1 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
1 0 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
1 0 1 1 1 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 1 2 

0 0 1 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 1 2 
1 1 2 1 2 
1 1 1 1 2 

0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 2 2 
1 1 1 2 2 
1 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
1 1 1 1 2 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 2 




Bimodule: 6
Number of objects: 6

The right action is given by AH3 Rep 14 and the left action is given by the dual to AH2 Rep 14 (up to a permutation)

Left action: 

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 1 1 0 

0 1 0 0 0 0 
0 0 1 0 0 0 
0 1 0 1 1 0 
0 0 1 1 1 0 
1 0 1 0 0 1 
1 1 0 0 0 1 
0 1 0 1 1 2 
0 0 1 1 1 2 
0 1 1 1 1 2 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 1 0 0 1 
1 1 0 0 0 1 
0 1 0 1 1 0 
0 0 1 1 1 0 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 1 1 1 1 2 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 1 0 1 0 1 
0 0 1 1 0 1 
0 1 0 1 0 1 
0 0 1 1 0 1 
0 1 1 1 2 2 
0 1 1 1 2 2 
1 1 1 1 1 3 

0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 1 0 0 1 1 
0 0 1 0 1 1 
0 1 1 2 1 2 
0 1 1 2 1 2 
1 1 1 1 1 3 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 2 
0 1 0 1 1 2 
0 0 1 1 1 2 
0 1 0 1 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 2 2 3 3 4 



Right action: 

1 0 0 0 0 0 
1 0 0 0 0 0 
0 0 0 1 0 0 
0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 0 0 0 

0 1 0 0 0 0 
0 1 0 0 0 0 
0 0 1 1 0 1 
0 0 1 1 0 1 
0 0 1 0 1 1 
0 0 1 0 1 1 
0 1 0 1 1 2 
0 1 0 1 1 2 
1 1 1 1 1 1 

0 0 1 0 0 0 
0 0 1 0 0 0 
0 1 0 1 0 1 
0 1 0 1 0 1 
0 1 0 0 1 1 
0 1 0 0 1 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 1 1 1 1 

0 0 0 1 0 0 
0 0 0 0 1 0 
1 1 1 1 0 1 
0 0 0 0 1 2 
1 1 1 0 1 1 
0 0 0 1 0 2 
0 1 1 2 1 2 
0 1 1 1 2 2 
0 1 1 1 1 2 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 1 2 
1 1 1 1 0 1 
0 0 0 1 0 2 
1 1 1 0 1 1 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 1 1 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 1 1 1 2 2 
0 1 1 1 2 2 
0 1 1 2 1 2 
0 1 1 2 1 2 
1 2 2 2 2 4 
1 2 2 2 2 4 
0 1 1 2 2 4 





AH3-AH3 bimodules 
Bimodule: 1
Number of objects: 2

The right action is given by AH3 Rep 1 and the left action is given by the dual to AH3 Rep 1 (up to a permutation)

Left action: 

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 



Right action: 

1 0 
1 0 
2 2 
2 2 
2 2 
2 2 
3 4 
3 4 
2 4 

0 1 
0 1 
2 3 
2 3 
2 3 
2 3 
4 5 
4 5 
4 4 




Bimodule: 2
Number of objects: 3

The right action is given by AH3 Rep 2 and the left action is given by the dual to AH3 Rep 2 (up to a permutation)

Left action: 

1 0 0 
0 1 0 
0 1 1 
1 0 1 
1 0 1 
0 1 1 
1 0 2 
0 1 2 
0 0 2 

0 1 0 
1 0 0 
1 0 1 
0 1 1 
0 1 1 
1 0 1 
0 1 2 
1 0 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 



Right action: 

1 0 0 
0 1 0 
0 1 1 
1 0 1 
1 0 1 
0 1 1 
1 0 2 
0 1 2 
0 0 2 

0 1 0 
1 0 0 
1 0 1 
0 1 1 
0 1 1 
1 0 1 
0 1 2 
1 0 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 




Bimodule: 3
Number of objects: 3

The right action is given by AH3 Rep 2 and the left action is given by the dual to AH3 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 0 2 
1 0 2 
0 0 2 

0 1 0 
0 1 0 
1 0 1 
1 0 1 
1 0 1 
1 0 1 
0 1 2 
0 1 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 



Right action: 

1 0 0 
0 1 0 
0 1 1 
1 0 1 
1 0 1 
0 1 1 
1 0 2 
0 1 2 
0 0 2 

0 1 0 
1 0 0 
1 0 1 
0 1 1 
0 1 1 
1 0 1 
0 1 2 
1 0 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 




Bimodule: 4
Number of objects: 3

The right action is given by AH3 Rep 3 and the left action is given by the dual to AH3 Rep 2 (up to a permutation)

Left action: 

1 0 0 
0 1 0 
0 1 1 
1 0 1 
1 0 1 
0 1 1 
1 0 2 
0 1 2 
0 0 2 

0 1 0 
1 0 0 
1 0 1 
0 1 1 
0 1 1 
1 0 1 
0 1 2 
1 0 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 0 2 
1 0 2 
0 0 2 

0 1 0 
0 1 0 
1 0 1 
1 0 1 
1 0 1 
1 0 1 
0 1 2 
0 1 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 




Bimodule: 5
Number of objects: 3

The right action is given by AH3 Rep 3 and the left action is given by the dual to AH3 Rep 3 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 0 2 
1 0 2 
0 0 2 

0 1 0 
0 1 0 
1 0 1 
1 0 1 
1 0 1 
1 0 1 
0 1 2 
0 1 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 



Right action: 

1 0 0 
1 0 0 
0 1 1 
0 1 1 
0 1 1 
0 1 1 
1 0 2 
1 0 2 
0 0 2 

0 1 0 
0 1 0 
1 0 1 
1 0 1 
1 0 1 
1 0 1 
0 1 2 
0 1 2 
0 0 2 

0 0 1 
0 0 1 
1 1 4 
1 1 4 
1 1 4 
1 1 4 
2 2 7 
2 2 7 
2 2 6 




Bimodule: 6
Number of objects: 3

The right action is given by AH3 Rep 4 and the left action is given by the dual to AH3 Rep 4 (up to a permutation)

Left action: 

1 0 0 
1 0 0 
1 1 1 
1 1 1 
1 1 1 
1 1 1 
1 2 2 
1 2 2 
0 2 2 

0 1 0 
0 0 1 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 3 4 
2 4 3 
2 3 3 

0 0 1 
0 1 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 4 3 
2 3 4 
2 3 3 



Right action: 

1 0 0 
1 0 0 
1 1 1 
1 1 1 
1 1 1 
1 1 1 
1 2 2 
1 2 2 
0 2 2 

0 1 0 
0 0 1 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 3 4 
2 4 3 
2 3 3 

0 0 1 
0 1 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 
2 4 3 
2 3 4 
2 3 3 




Bimodule: 7
Number of objects: 4

The right action is given by AH3 Rep 5 and the left action is given by the dual to AH3 Rep 5 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
1 0 1 1 
0 0 1 1 

0 1 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
1 0 1 1 
0 1 1 1 
0 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 1 2 
0 0 1 2 
0 0 1 2 
0 0 1 2 
1 1 2 3 
1 1 2 3 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 3 6 
1 1 3 6 
1 1 3 5 



Right action: 

1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 1 1 1 
1 0 1 1 
0 0 1 1 

0 1 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
0 0 0 1 
1 0 1 1 
0 1 1 1 
0 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 1 2 
0 0 1 2 
0 0 1 2 
0 0 1 2 
1 1 2 3 
1 1 2 3 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 2 3 
1 1 3 6 
1 1 3 6 
1 1 3 5 




Bimodule: 8
Number of objects: 4

The right action is given by AH3 Rep 6 and the left action is given by the dual to AH3 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 




Bimodule: 9
Number of objects: 4

The right action is given by AH3 Rep 6 and the left action is given by the dual to AH3 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 




Bimodule: 10
Number of objects: 4

The right action is given by AH3 Rep 7 and the left action is given by the dual to AH3 Rep 6 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
1 1 1 2 
2 2 3 2 
2 2 3 2 
2 2 2 2 

0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
2 2 2 3 
2 2 2 3 
2 2 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 




Bimodule: 11
Number of objects: 4

The right action is given by AH3 Rep 7 and the left action is given by the dual to AH3 Rep 7 (up to a permutation)

Left action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 



Right action: 

1 0 0 0 
0 1 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 2 2 2 
2 1 2 2 
1 1 2 2 

0 1 0 0 
1 0 0 0 
1 1 1 1 
1 1 1 1 
1 1 1 1 
1 1 1 1 
2 1 2 2 
1 2 2 2 
1 1 2 2 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 
2 2 3 2 
2 2 2 3 
2 2 2 2 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
2 2 2 3 
2 2 3 2 
2 2 2 2 




Bimodule: 12
Number of objects: 7

The right action is given by AH3 Rep 19 and the left action is given by the dual to AH3 Rep 19 (up to a permutation)

Left action: 

1 0 0 0 0 0 0 
0 1 0 0 0 0 0 
0 0 0 0 1 0 1 
0 0 0 0 1 1 0 
0 1 1 0 0 0 1 
1 0 0 1 0 1 0 
0 0 0 1 1 1 1 
0 0 1 0 1 1 1 
1 1 0 0 0 1 1 

0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 1 1 0 0 0 1 
1 0 0 1 0 1 0 
0 0 0 0 1 0 1 
0 0 0 0 1 1 0 
0 0 1 0 1 1 1 
0 0 0 1 1 1 1 
1 1 0 0 0 1 1 

0 0 1 0 0 0 0 
0 0 0 1 0 0 0 
0 1 1 0 0 1 0 
1 0 0 1 0 0 1 
0 0 0 0 1 1 0 
0 0 0 0 1 0 1 
0 1 0 0 1 1 1 
1 0 0 0 1 1 1 
0 0 1 1 0 1 1 

0 0 0 1 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 1 0 
0 0 0 0 1 0 1 
0 1 1 0 0 1 0 
1 0 0 1 0 0 1 
1 0 0 0 1 1 1 
0 1 0 0 1 1 1 
0 0 1 1 0 1 1 

0 0 0 0 1 0 0 
0 0 0 0 1 0 0 
1 0 0 1 1 1 1 
0 1 1 0 1 1 1 
1 0 0 1 1 1 1 
0 1 1 0 1 1 1 
1 1 1 1 1 2 2 
1 1 1 1 1 2 2 
0 0 0 0 2 2 2 

0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 1 1 1 2 1 
0 0 1 1 1 1 2 
1 1 0 0 1 1 2 
1 1 0 0 1 2 1 
1 1 1 1 2 3 2 
1 1 1 1 2 2 3 
1 1 1 1 2 2 2 

0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
1 1 0 0 1 1 2 
1 1 0 0 1 2 1 
0 0 1 1 1 2 1 
0 0 1 1 1 1 2 
1 1 1 1 2 2 3 
1 1 1 1 2 3 2 
1 1 1 1 2 2 2 



Right action: 

1 0 0 0 0 0 0 
0 0 0 1 0 0 0 
0 0 0 0 1 0 1 
0 0 1 1 0 0 1 
0 0 0 0 1 1 0 
1 1 0 0 0 1 0 
0 1 0 0 1 1 1 
0 0 1 0 1 1 1 
1 0 0 1 0 1 1 

0 1 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 1 0 
0 0 1 1 0 1 0 
0 0 0 0 1 0 1 
1 1 0 0 0 0 1 
1 0 0 0 1 1 1 
0 0 0 1 1 1 1 
0 1 1 0 0 1 1 

0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 1 1 0 1 0 
0 0 0 0 1 1 0 
1 1 0 0 0 0 1 
0 0 0 0 1 0 1 
0 0 0 1 1 1 1 
1 0 0 0 1 1 1 
0 1 1 0 0 1 1 

0 0 0 1 0 0 0 
1 0 0 0 0 0 0 
0 0 1 1 0 0 1 
0 0 0 0 1 0 1 
1 1 0 0 0 1 0 
0 0 0 0 1 1 0 
0 0 1 0 1 1 1 
0 1 0 0 1 1 1 
1 0 0 1 0 1 1 

0 0 0 0 1 0 0 
0 0 0 0 1 0 0 
1 1 0 0 1 1 1 
1 1 0 0 1 1 1 
0 0 1 1 1 1 1 
0 0 1 1 1 1 1 
1 1 1 1 1 2 2 
1 1 1 1 1 2 2 
0 0 0 0 2 2 2 

0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 1 1 0 1 2 1 
1 0 0 1 1 1 2 
0 1 1 0 1 1 2 
1 0 0 1 1 2 1 
1 1 1 1 2 3 2 
1 1 1 1 2 2 3 
1 1 1 1 2 2 2 

0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
1 0 0 1 1 1 2 
0 1 1 0 1 2 1 
1 0 0 1 1 2 1 
0 1 1 0 1 1 2 
1 1 1 1 2 2 3 
1 1 1 1 2 3 2 
1 1 1 1 2 2 2 




Bimodule: 13
Number of objects: 9

The right action is given by AH3 Rep 20 and the left action is given by the dual to AH3 Rep 20 (up to a permutation)

Left action: 

1 0 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 

0 1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 0 

0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 1 1 
0 0 0 0 0 1 0 1 1 
0 1 0 1 0 0 1 1 0 
1 0 1 0 0 0 1 0 1 
0 0 1 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 1 0 0 1 1 1 

0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 1 0 1 0 0 1 1 0 
1 0 1 0 0 0 1 0 1 
0 0 0 0 1 0 0 1 1 
0 0 0 0 0 1 0 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 0 1 1 1 1 1 
0 0 1 1 0 0 1 1 1 

0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 1 1 
0 0 0 1 0 0 0 1 1 
1 0 0 0 0 1 1 0 1 
0 1 0 0 1 0 1 1 0 
0 0 1 1 1 0 1 1 1 
0 0 1 1 0 1 1 1 1 
0 0 0 0 1 1 1 1 1 

0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
1 0 0 0 0 1 1 0 1 
0 1 0 0 1 0 1 1 0 
0 0 1 0 0 0 0 1 1 
0 0 0 1 0 0 0 1 1 
0 0 1 1 0 1 1 1 1 
0 0 1 1 1 0 1 1 1 
0 0 0 0 1 1 1 1 1 

0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 0 
0 0 0 1 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 
0 0 0 1 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 
0 0 1 1 1 1 1 2 2 
0 0 1 1 1 1 1 2 2 
1 1 1 1 1 1 2 1 1 

0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 
0 0 1 1 1 0 1 1 1 
0 0 1 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 1 1 1 1 1 2 2 2 
1 0 1 1 1 1 2 2 2 
0 0 1 1 1 1 1 2 2 

0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 0 
0 0 1 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 1 1 0 1 1 1 
0 0 1 1 0 1 1 1 1 
1 0 1 1 1 1 2 2 2 
0 1 1 1 1 1 2 2 2 
0 0 1 1 1 1 1 2 2 



Right action: 

1 0 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 0 

0 1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 0 
0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 0 

0 0 1 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 1 1 
0 1 0 0 1 0 1 1 0 
0 0 0 0 0 1 0 1 1 
1 0 1 0 0 0 1 0 1 
0 0 1 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 1 0 0 0 0 0 
0 0 0 0 0 1 0 0 0 
0 0 1 0 0 0 0 1 1 
1 0 0 0 0 1 1 0 1 
0 0 0 0 1 0 0 1 1 
0 1 0 1 0 0 1 1 0 
0 0 1 1 1 0 1 1 1 
0 0 1 0 1 1 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 0 
0 1 0 0 1 0 1 1 0 
0 0 0 1 0 0 0 1 1 
1 0 1 0 0 0 1 0 1 
0 0 0 0 0 1 0 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 1 0 1 1 1 1 
0 0 1 0 1 0 1 1 1 

0 0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 0 
1 0 0 0 0 1 1 0 1 
0 0 1 0 0 0 0 1 1 
0 1 0 1 0 0 1 1 0 
0 0 0 0 1 0 0 1 1 
0 0 1 0 1 1 1 1 1 
0 0 1 1 1 0 1 1 1 
0 0 0 1 0 1 1 1 1 

0 0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 0 
0 0 0 0 1 1 1 1 1 
0 0 0 0 1 1 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 0 0 1 1 1 
0 0 1 1 1 1 1 2 2 
0 0 1 1 1 1 1 2 2 
1 1 1 1 1 1 2 1 1 

0 0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 0 1 
0 0 1 1 1 0 1 1 1 
0 0 1 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 1 
0 1 1 1 1 1 2 2 2 
1 0 1 1 1 1 2 2 2 
0 0 1 1 1 1 1 2 2 

0 0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 0 
0 0 1 1 0 1 1 1 1 
0 0 1 1 1 0 1 1 1 
0 0 0 1 1 1 1 1 1 
0 0 1 0 1 1 1 1 1 
1 0 1 1 1 1 2 2 2 
0 1 1 1 1 1 2 2 2 
0 0 1 1 1 1 1 2 2 






==> anc/ModuleCompatibility <==
For each pair of a right AHi-module and an AHi-AHj bimodule, the list gives the set of right AHj-modules which are multiplicatively compatible with the pair. The numbering refers to the lists of modules and bimodules in the file above.





Half multplicative compatibility for 1 1 
1_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) , 14_(1) , 22_(1) } 
1_(1) .  2_(11) = { 3_(1) , 4_(1) , 5_(1) , 12_(1) , 24_(1) } 
1_(1) .  3_(11) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
1_(1) .  4_(11) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
1_(1) .  5_(11) = { 2_(1) , 6_(1) , 7_(1) } 
1_(1) .  6_(11) = { 3_(1) , 4_(1) , 5_(1) } 
1_(1) .  7_(11) = { 3_(1) , 4_(1) , 5_(1) } 
1_(1) .  8_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(1) .  9_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(1) .  10_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(1) .  11_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(1) .  12_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
1_(1) .  13_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(1) .  14_(11) = { 1_(1) } 
2_(1) .  1_(11) = { 3_(1) , 4_(1) , 5_(1) , 12_(1) , 24_(1) } 
2_(1) .  2_(11) = { 22_(1) } 
2_(1) .  3_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
2_(1) .  4_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
2_(1) .  5_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
2_(1) .  6_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
2_(1) .  7_(11) = { 13_(1) } 
2_(1) .  8_(11) = { 15_(1) , 23_(1) } 
2_(1) .  9_(11) = { 2_(1) , 6_(1) , 7_(1) } 
2_(1) .  10_(11) = { 15_(1) , 23_(1) } 
2_(1) .  11_(11) = { 2_(1) , 6_(1) , 7_(1) } 
2_(1) .  12_(11) = { 7_(1) } 
2_(1) .  13_(11) = { 15_(1) } 
2_(1) .  14_(11) = { 2_(1) } 
3_(1) .  1_(11) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
3_(1) .  2_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
3_(1) .  3_(11) = { 8_(1) , 9_(1) , 14_(1) , 22_(1) } 
3_(1) .  4_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
3_(1) .  5_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
3_(1) .  6_(11) = { 16_(1) , 17_(1) , 18_(1) } 
3_(1) .  7_(11) = { 16_(1) , 17_(1) , 18_(1) } 
3_(1) .  8_(11) = { 3_(1) , 12_(1) , 24_(1) } 
3_(1) .  9_(11) = { 3_(1) , 12_(1) , 24_(1) } 
3_(1) .  10_(11) = { 3_(1) , 4_(1) , 5_(1) } 
3_(1) .  11_(11) = { 3_(1) , 4_(1) , 5_(1) } 
3_(1) .  12_(11) = { } 
3_(1) .  13_(11) = { 3_(1) } 
3_(1) .  14_(11) = { 3_(1) } 
4_(1) .  1_(11) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
4_(1) .  2_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
4_(1) .  3_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
4_(1) .  4_(11) = { 14_(1) , 22_(1) } 
4_(1) .  5_(11) = { 14_(1) } 
4_(1) .  6_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
4_(1) .  7_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
4_(1) .  8_(11) = { 3_(1) , 4_(1) , 5_(1) } 
4_(1) .  9_(11) = { 3_(1) , 4_(1) , 5_(1) } 
4_(1) .  10_(11) = { 12_(1) , 24_(1) } 
4_(1) .  11_(11) = { 12_(1) , 24_(1) } 
4_(1) .  12_(11) = { 12_(1) } 
4_(1) .  13_(11) = { 4_(1) , 5_(1) } 
4_(1) .  14_(11) = { 4_(1) } 
5_(1) .  1_(11) = { 2_(1) , 6_(1) , 7_(1) } 
5_(1) .  2_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
5_(1) .  3_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
5_(1) .  4_(11) = { 14_(1) } 
5_(1) .  5_(11) = { 22_(1) } 
5_(1) .  6_(11) = { 19_(1) , 20_(1) , 21_(1) } 
5_(1) .  7_(11) = { 1_(1) } 
5_(1) .  8_(11) = { 3_(1) , 4_(1) } 
5_(1) .  9_(11) = { 5_(1) } 
5_(1) .  10_(11) = { 12_(1) } 
5_(1) .  11_(11) = { 24_(1) } 
5_(1) .  12_(11) = { 24_(1) } 
5_(1) .  13_(11) = { 4_(1) } 
5_(1) .  14_(11) = { 5_(1) } 
6_(1) .  1_(11) = { 3_(1) , 4_(1) , 5_(1) } 
6_(1) .  2_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
6_(1) .  3_(11) = { 16_(1) , 17_(1) , 18_(1) } 
6_(1) .  4_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
6_(1) .  5_(11) = { 19_(1) , 20_(1) , 21_(1) } 
6_(1) .  6_(11) = { 22_(1) } 
6_(1) .  7_(11) = { } 
6_(1) .  8_(11) = { } 
6_(1) .  9_(11) = { 23_(1) } 
6_(1) .  10_(11) = { 2_(1) } 
6_(1) .  11_(11) = { 15_(1) } 
6_(1) .  12_(11) = { } 
6_(1) .  13_(11) = { } 
6_(1) .  14_(11) = { 6_(1) } 
7_(1) .  1_(11) = { 3_(1) , 4_(1) , 5_(1) } 
7_(1) .  2_(11) = { 13_(1) } 
7_(1) .  3_(11) = { 16_(1) , 17_(1) , 18_(1) } 
7_(1) .  4_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
7_(1) .  5_(11) = { 1_(1) } 
7_(1) .  6_(11) = { } 
7_(1) .  7_(11) = { 22_(1) } 
7_(1) .  8_(11) = { 23_(1) } 
7_(1) .  9_(11) = { } 
7_(1) .  10_(11) = { 15_(1) } 
7_(1) .  11_(11) = { 2_(1) } 
7_(1) .  12_(11) = { 2_(1) } 
7_(1) .  13_(11) = { 23_(1) } 
7_(1) .  14_(11) = { 7_(1) } 
8_(1) .  1_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
8_(1) .  2_(11) = { 15_(1) , 23_(1) } 
8_(1) .  3_(11) = { 3_(1) , 12_(1) , 24_(1) } 
8_(1) .  4_(11) = { 3_(1) , 4_(1) , 5_(1) } 
8_(1) .  5_(11) = { 3_(1) , 4_(1) } 
8_(1) .  6_(11) = { } 
8_(1) .  7_(11) = { 23_(1) } 
8_(1) .  8_(11) = { 22_(1) } 
8_(1) .  9_(11) = { 8_(1) , 9_(1) , 14_(1) } 
8_(1) .  10_(11) = { 13_(1) } 
8_(1) .  11_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
8_(1) .  12_(11) = { 8_(1) , 10_(1) } 
8_(1) .  13_(11) = { } 
8_(1) .  14_(11) = { 8_(1) } 
9_(1) .  1_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
9_(1) .  2_(11) = { 2_(1) , 6_(1) , 7_(1) } 
9_(1) .  3_(11) = { 3_(1) , 12_(1) , 24_(1) } 
9_(1) .  4_(11) = { 3_(1) , 4_(1) , 5_(1) } 
9_(1) .  5_(11) = { 5_(1) } 
9_(1) .  6_(11) = { 23_(1) } 
9_(1) .  7_(11) = { } 
9_(1) .  8_(11) = { 8_(1) , 9_(1) , 14_(1) } 
9_(1) .  9_(11) = { 9_(1) , 22_(1) } 
9_(1) .  10_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
9_(1) .  11_(11) = { 9_(1) , 11_(1) , 13_(1) } 
9_(1) .  12_(11) = { 9_(1) , 11_(1) } 
9_(1) .  13_(11) = { 8_(1) , 9_(1) } 
9_(1) .  14_(11) = { 9_(1) } 
10_(1) .  1_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
10_(1) .  2_(11) = { 15_(1) , 23_(1) } 
10_(1) .  3_(11) = { 3_(1) , 4_(1) , 5_(1) } 
10_(1) .  4_(11) = { 12_(1) , 24_(1) } 
10_(1) .  5_(11) = { 12_(1) } 
10_(1) .  6_(11) = { 2_(1) } 
10_(1) .  7_(11) = { 15_(1) } 
10_(1) .  8_(11) = { 13_(1) } 
10_(1) .  9_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
10_(1) .  10_(11) = { 22_(1) } 
10_(1) .  11_(11) = { 14_(1) } 
10_(1) .  12_(11) = { 14_(1) } 
10_(1) .  13_(11) = { 13_(1) } 
10_(1) .  14_(11) = { 10_(1) } 
11_(1) .  1_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
11_(1) .  2_(11) = { 2_(1) , 6_(1) , 7_(1) } 
11_(1) .  3_(11) = { 3_(1) , 4_(1) , 5_(1) } 
11_(1) .  4_(11) = { 12_(1) , 24_(1) } 
11_(1) .  5_(11) = { 24_(1) } 
11_(1) .  6_(11) = { 15_(1) } 
11_(1) .  7_(11) = { 2_(1) } 
11_(1) .  8_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
11_(1) .  9_(11) = { 9_(1) , 11_(1) , 13_(1) } 
11_(1) .  10_(11) = { 14_(1) } 
11_(1) .  11_(11) = { 22_(1) } 
11_(1) .  12_(11) = { } 
11_(1) .  13_(11) = { 10_(1) , 11_(1) } 
11_(1) .  14_(11) = { 11_(1) } 
12_(1) .  1_(11) = { 2_(1) , 15_(1) } 
12_(1) .  2_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
12_(1) .  3_(11) = { } 
12_(1) .  4_(11) = { 10_(1) , 11_(1) , 13_(1) } 
12_(1) .  5_(11) = { 10_(1) , 11_(1) } 
12_(1) .  6_(11) = { } 
12_(1) .  7_(11) = { } 
12_(1) .  8_(11) = { } 
12_(1) .  9_(11) = { } 
12_(1) .  10_(11) = { 4_(1) , 5_(1) } 
12_(1) .  11_(11) = { 4_(1) , 5_(1) } 
12_(1) .  12_(11) = { 4_(1) } 
12_(1) .  13_(11) = { 24_(1) } 
12_(1) .  14_(11) = { 12_(1) } 
13_(1) .  1_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
13_(1) .  2_(11) = { 7_(1) } 
13_(1) .  3_(11) = { } 
13_(1) .  4_(11) = { 12_(1) } 
13_(1) .  5_(11) = { 24_(1) } 
13_(1) .  6_(11) = { } 
13_(1) .  7_(11) = { 2_(1) } 
13_(1) .  8_(11) = { 8_(1) , 10_(1) } 
13_(1) .  9_(11) = { 9_(1) , 11_(1) } 
13_(1) .  10_(11) = { 14_(1) } 
13_(1) .  11_(11) = { } 
13_(1) .  12_(11) = { 22_(1) } 
13_(1) .  13_(11) = { 10_(1) } 
13_(1) .  14_(11) = { 13_(1) } 
14_(1) .  1_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
14_(1) .  2_(11) = { 15_(1) } 
14_(1) .  3_(11) = { 3_(1) } 
14_(1) .  4_(11) = { 4_(1) , 5_(1) } 
14_(1) .  5_(11) = { 4_(1) } 
14_(1) .  6_(11) = { } 
14_(1) .  7_(11) = { 23_(1) } 
14_(1) .  8_(11) = { } 
14_(1) .  9_(11) = { 8_(1) , 9_(1) } 
14_(1) .  10_(11) = { 13_(1) } 
14_(1) .  11_(11) = { 10_(1) , 11_(1) } 
14_(1) .  12_(11) = { 10_(1) } 
14_(1) .  13_(11) = { 22_(1) } 
14_(1) .  14_(11) = { 14_(1) } 
15_(1) .  1_(11) = { 3_(1) , 4_(1) , 12_(1) } 
15_(1) .  2_(11) = { 8_(1) , 10_(1) , 14_(1) } 
15_(1) .  3_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
15_(1) .  4_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
15_(1) .  5_(11) = { 19_(1) , 20_(1) } 
15_(1) .  6_(11) = { } 
15_(1) .  7_(11) = { 8_(1) , 10_(1) } 
15_(1) .  8_(11) = { 2_(1) , 7_(1) } 
15_(1) .  9_(11) = { } 
15_(1) .  10_(11) = { 2_(1) , 7_(1) } 
15_(1) .  11_(11) = { } 
15_(1) .  12_(11) = { 15_(1) , 23_(1) } 
15_(1) .  13_(11) = { 2_(1) } 
15_(1) .  14_(11) = { 15_(1) } 
16_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
16_(1) .  2_(11) = { 3_(1) , 4_(1) , 5_(1) } 
16_(1) .  3_(11) = { 6_(1) , 7_(1) , 23_(1) } 
16_(1) .  4_(11) = { } 
16_(1) .  5_(11) = { } 
16_(1) .  6_(11) = { 3_(1) } 
16_(1) .  7_(11) = { 3_(1) } 
16_(1) .  8_(11) = { 16_(1) , 17_(1) , 18_(1) } 
16_(1) .  9_(11) = { 16_(1) , 17_(1) , 18_(1) } 
16_(1) .  10_(11) = { 16_(1) } 
16_(1) .  11_(11) = { 16_(1) } 
16_(1) .  12_(11) = { 16_(1) } 
16_(1) .  13_(11) = { 16_(1) } 
16_(1) .  14_(11) = { 16_(1) } 
17_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
17_(1) .  2_(11) = { 3_(1) , 4_(1) , 5_(1) } 
17_(1) .  3_(11) = { } 
17_(1) .  4_(11) = { } 
17_(1) .  5_(11) = { } 
17_(1) .  6_(11) = { 24_(1) } 
17_(1) .  7_(11) = { 24_(1) } 
17_(1) .  8_(11) = { } 
17_(1) .  9_(11) = { } 
17_(1) .  10_(11) = { } 
17_(1) .  11_(11) = { } 
17_(1) .  12_(11) = { } 
17_(1) .  13_(11) = { } 
17_(1) .  14_(11) = { 17_(1) } 
18_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
18_(1) .  2_(11) = { 3_(1) , 4_(1) , 5_(1) } 
18_(1) .  3_(11) = { } 
18_(1) .  4_(11) = { 2_(1) , 15_(1) } 
18_(1) .  5_(11) = { 2_(1) } 
18_(1) .  6_(11) = { } 
18_(1) .  7_(11) = { } 
18_(1) .  8_(11) = { } 
18_(1) .  9_(11) = { } 
18_(1) .  10_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
18_(1) .  11_(11) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
18_(1) .  12_(11) = { 1_(1) } 
18_(1) .  13_(11) = { } 
18_(1) .  14_(11) = { 18_(1) } 
19_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
19_(1) .  2_(11) = { 3_(1) , 4_(1) , 12_(1) } 
19_(1) .  3_(11) = { 2_(1) , 6_(1) , 7_(1) } 
19_(1) .  4_(11) = { 2_(1) , 6_(1) , 7_(1) } 
19_(1) .  5_(11) = { } 
19_(1) .  6_(11) = { } 
19_(1) .  7_(11) = { 3_(1) , 4_(1) } 
19_(1) .  8_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
19_(1) .  9_(11) = { 19_(1) } 
19_(1) .  10_(11) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
19_(1) .  11_(11) = { 19_(1) } 
19_(1) .  12_(11) = { 19_(1) } 
19_(1) .  13_(11) = { 1_(1) } 
19_(1) .  14_(11) = { 19_(1) } 
20_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
20_(1) .  2_(11) = { } 
20_(1) .  3_(11) = { 2_(1) , 6_(1) , 7_(1) } 
20_(1) .  4_(11) = { 2_(1) , 6_(1) , 7_(1) } 
20_(1) .  5_(11) = { 15_(1) , 23_(1) } 
20_(1) .  6_(11) = { } 
20_(1) .  7_(11) = { } 
20_(1) .  8_(11) = { } 
20_(1) .  9_(11) = { 19_(1) , 20_(1) } 
20_(1) .  10_(11) = { } 
20_(1) .  11_(11) = { 19_(1) , 20_(1) } 
20_(1) .  12_(11) = { 20_(1) } 
20_(1) .  13_(11) = { } 
20_(1) .  14_(11) = { 20_(1) } 
21_(1) .  1_(11) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
21_(1) .  2_(11) = { } 
21_(1) .  3_(11) = { 2_(1) , 6_(1) , 7_(1) } 
21_(1) .  4_(11) = { 2_(1) , 6_(1) , 7_(1) } 
21_(1) .  5_(11) = { 6_(1) } 
21_(1) .  6_(11) = { 5_(1) } 
21_(1) .  7_(11) = { } 
21_(1) .  8_(11) = { 21_(1) } 
21_(1) .  9_(11) = { 19_(1) , 20_(1) , 21_(1) } 
21_(1) .  10_(11) = { 21_(1) } 
21_(1) .  11_(11) = { 19_(1) , 20_(1) , 21_(1) } 
21_(1) .  12_(11) = { 21_(1) } 
21_(1) .  13_(11) = { 21_(1) } 
21_(1) .  14_(11) = { 21_(1) } 
22_(1) .  1_(11) = { 1_(1) } 
22_(1) .  2_(11) = { 2_(1) } 
22_(1) .  3_(11) = { 3_(1) } 
22_(1) .  4_(11) = { 4_(1) } 
22_(1) .  5_(11) = { 5_(1) } 
22_(1) .  6_(11) = { 6_(1) } 
22_(1) .  7_(11) = { 7_(1) } 
22_(1) .  8_(11) = { 8_(1) } 
22_(1) .  9_(11) = { 9_(1) } 
22_(1) .  10_(11) = { 10_(1) } 
22_(1) .  11_(11) = { 11_(1) } 
22_(1) .  12_(11) = { 13_(1) } 
22_(1) .  13_(11) = { 14_(1) } 
22_(1) .  14_(11) = { 22_(1) } 
23_(1) .  1_(11) = { 3_(1) , 4_(1) } 
23_(1) .  2_(11) = { 8_(1) , 10_(1) } 
23_(1) .  3_(11) = { 16_(1) , 17_(1) , 18_(1) } 
23_(1) .  4_(11) = { 1_(1) } 
23_(1) .  5_(11) = { 19_(1) , 20_(1) } 
23_(1) .  6_(11) = { } 
23_(1) .  7_(11) = { 8_(1) , 14_(1) } 
23_(1) .  8_(11) = { 7_(1) } 
23_(1) .  9_(11) = { } 
23_(1) .  10_(11) = { 2_(1) } 
23_(1) .  11_(11) = { } 
23_(1) .  12_(11) = { 15_(1) } 
23_(1) .  13_(11) = { 7_(1) } 
23_(1) .  14_(11) = { 23_(1) } 
24_(1) .  1_(11) = { 2_(1) } 
24_(1) .  2_(11) = { 1_(1) } 
24_(1) .  3_(11) = { } 
24_(1) .  4_(11) = { 10_(1) , 11_(1) } 
24_(1) .  5_(11) = { 11_(1) , 13_(1) } 
24_(1) .  6_(11) = { } 
24_(1) .  7_(11) = { 17_(1) , 18_(1) } 
24_(1) .  8_(11) = { } 
24_(1) .  9_(11) = { } 
24_(1) .  10_(11) = { 4_(1) } 
24_(1) .  11_(11) = { 5_(1) } 
24_(1) .  12_(11) = { 5_(1) } 
24_(1) .  13_(11) = { 12_(1) } 
24_(1) .  14_(11) = { 24_(1) } 

Half multplicative compatibility for 1 2 
1_(1) .  1_(12) = { 6_(2) , 7_(2) , 20_(2) , 21_(2) } 
1_(1) .  2_(12) = { 3_(2) , 4_(2) , 17_(2) } 
1_(1) .  3_(12) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
1_(1) .  4_(12) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
1_(1) .  5_(12) = { 3_(2) , 4_(2) , 17_(2) } 
1_(1) .  6_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
1_(1) .  7_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
1_(1) .  8_(12) = { 3_(2) , 4_(2) } 
1_(1) .  9_(12) = { 3_(2) , 4_(2) } 
2_(1) .  1_(12) = { 3_(2) , 4_(2) , 17_(2) } 
2_(1) .  2_(12) = { 20_(2) , 21_(2) } 
2_(1) .  3_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
2_(1) .  4_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
2_(1) .  5_(12) = { 20_(2) } 
2_(1) .  6_(12) = { 8_(2) , 16_(2) } 
2_(1) .  7_(12) = { 8_(2) , 16_(2) } 
2_(1) .  8_(12) = { 6_(2) , 7_(2) } 
2_(1) .  9_(12) = { 6_(2) , 7_(2) } 
3_(1) .  1_(12) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
3_(1) .  2_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
3_(1) .  3_(12) = { 6_(2) , 21_(2) } 
3_(1) .  4_(12) = { 7_(2) , 21_(2) } 
3_(1) .  5_(12) = { 9_(2) , 10_(2) , 11_(2) } 
3_(1) .  6_(12) = { 3_(2) } 
3_(1) .  7_(12) = { 4_(2) } 
3_(1) .  8_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
3_(1) .  9_(12) = { 9_(2) , 10_(2) , 11_(2) } 
4_(1) .  1_(12) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
4_(1) .  2_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
4_(1) .  3_(12) = { 6_(2) , 7_(2) , 20_(2) } 
4_(1) .  4_(12) = { 6_(2) , 7_(2) , 20_(2) } 
4_(1) .  5_(12) = { 1_(2) , 12_(2) , 13_(2) } 
4_(1) .  6_(12) = { 3_(2) , 4_(2) , 17_(2) } 
4_(1) .  7_(12) = { 3_(2) , 4_(2) , 17_(2) } 
4_(1) .  8_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
4_(1) .  9_(12) = { 1_(2) } 
5_(1) .  1_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
5_(1) .  2_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
5_(1) .  3_(12) = { 6_(2) , 7_(2) } 
5_(1) .  4_(12) = { 6_(2) , 7_(2) } 
5_(1) .  5_(12) = { 1_(2) } 
5_(1) .  6_(12) = { 3_(2) , 4_(2) } 
5_(1) .  7_(12) = { 3_(2) , 4_(2) } 
5_(1) .  8_(12) = { 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
5_(1) .  9_(12) = { 12_(2) , 13_(2) } 
6_(1) .  1_(12) = { 3_(2) , 4_(2) , 17_(2) } 
6_(1) .  2_(12) = { 6_(2) , 7_(2) } 
6_(1) .  3_(12) = { 9_(2) } 
6_(1) .  4_(12) = { 9_(2) , 10_(2) , 11_(2) } 
6_(1) .  5_(12) = { } 
6_(1) .  6_(12) = { 19_(2) } 
6_(1) .  7_(12) = { 18_(2) , 19_(2) } 
6_(1) .  8_(12) = { } 
6_(1) .  9_(12) = { } 
7_(1) .  1_(12) = { 3_(2) , 4_(2) , 17_(2) } 
7_(1) .  2_(12) = { 20_(2) } 
7_(1) .  3_(12) = { 9_(2) } 
7_(1) .  4_(12) = { 9_(2) , 10_(2) , 11_(2) } 
7_(1) .  5_(12) = { 21_(2) } 
7_(1) .  6_(12) = { } 
7_(1) .  7_(12) = { 16_(2) } 
7_(1) .  8_(12) = { 6_(2) , 7_(2) } 
7_(1) .  9_(12) = { 7_(2) } 
8_(1) .  1_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
8_(1) .  2_(12) = { 8_(2) , 16_(2) } 
8_(1) .  3_(12) = { 3_(2) } 
8_(1) .  4_(12) = { 4_(2) } 
8_(1) .  5_(12) = { 16_(2) } 
8_(1) .  6_(12) = { 21_(2) } 
8_(1) .  7_(12) = { 21_(2) } 
8_(1) .  8_(12) = { 2_(2) , 5_(2) } 
8_(1) .  9_(12) = { 5_(2) } 
9_(1) .  1_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
9_(1) .  2_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
9_(1) .  3_(12) = { 3_(2) } 
9_(1) .  4_(12) = { 4_(2) } 
9_(1) .  5_(12) = { 18_(2) , 19_(2) } 
9_(1) .  6_(12) = { 6_(2) } 
9_(1) .  7_(12) = { 7_(2) } 
9_(1) .  8_(12) = { 18_(2) , 19_(2) } 
9_(1) .  9_(12) = { 18_(2) , 19_(2) } 
10_(1) .  1_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
10_(1) .  2_(12) = { 8_(2) , 16_(2) } 
10_(1) .  3_(12) = { 3_(2) , 4_(2) , 17_(2) } 
10_(1) .  4_(12) = { 3_(2) , 4_(2) , 17_(2) } 
10_(1) .  5_(12) = { 8_(2) } 
10_(1) .  6_(12) = { 20_(2) } 
10_(1) .  7_(12) = { 20_(2) } 
10_(1) .  8_(12) = { 2_(2) , 5_(2) } 
10_(1) .  9_(12) = { 2_(2) } 
11_(1) .  1_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
11_(1) .  2_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
11_(1) .  3_(12) = { 3_(2) , 4_(2) , 17_(2) } 
11_(1) .  4_(12) = { 3_(2) , 4_(2) , 17_(2) } 
11_(1) .  5_(12) = { 2_(2) } 
11_(1) .  6_(12) = { 6_(2) , 7_(2) } 
11_(1) .  7_(12) = { 6_(2) , 7_(2) } 
11_(1) .  8_(12) = { 18_(2) , 19_(2) } 
11_(1) .  9_(12) = { } 
12_(1) .  1_(12) = { 2_(2) , 8_(2) } 
12_(1) .  2_(12) = { 1_(2) , 12_(2) , 13_(2) } 
12_(1) .  3_(12) = { } 
12_(1) .  4_(12) = { } 
12_(1) .  5_(12) = { 14_(2) } 
12_(1) .  6_(12) = { } 
12_(1) .  7_(12) = { } 
12_(1) .  8_(12) = { 1_(2) } 
12_(1) .  9_(12) = { 10_(2) , 11_(2) } 
13_(1) .  1_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
13_(1) .  2_(12) = { 5_(2) } 
13_(1) .  3_(12) = { } 
13_(1) .  4_(12) = { } 
13_(1) .  5_(12) = { 2_(2) } 
13_(1) .  6_(12) = { 6_(2) , 7_(2) } 
13_(1) .  7_(12) = { 6_(2) , 7_(2) } 
13_(1) .  8_(12) = { 8_(2) , 16_(2) } 
13_(1) .  9_(12) = { 8_(2) } 
14_(1) .  1_(12) = { 1_(2) , 12_(2) , 13_(2) } 
14_(1) .  2_(12) = { 8_(2) } 
14_(1) .  3_(12) = { 3_(2) } 
14_(1) .  4_(12) = { 4_(2) } 
14_(1) .  5_(12) = { 16_(2) } 
14_(1) .  6_(12) = { } 
14_(1) .  7_(12) = { } 
14_(1) .  8_(12) = { 2_(2) } 
14_(1) .  9_(12) = { 5_(2) } 
15_(1) .  1_(12) = { 3_(2) , 4_(2) } 
15_(1) .  2_(12) = { 6_(2) , 7_(2) } 
15_(1) .  3_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
15_(1) .  4_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
15_(1) .  5_(12) = { 6_(2) , 7_(2) } 
15_(1) .  6_(12) = { 2_(2) , 5_(2) } 
15_(1) .  7_(12) = { 2_(2) , 5_(2) } 
15_(1) .  8_(12) = { 20_(2) , 21_(2) } 
15_(1) .  9_(12) = { 20_(2) } 
16_(1) .  1_(12) = { 6_(2) , 7_(2) , 20_(2) } 
16_(1) .  2_(12) = { 3_(2) , 4_(2) , 17_(2) } 
16_(1) .  3_(12) = { 19_(2) } 
16_(1) .  4_(12) = { 5_(2) , 16_(2) , 18_(2) , 19_(2) } 
16_(1) .  5_(12) = { 4_(2) } 
16_(1) .  6_(12) = { 9_(2) } 
16_(1) .  7_(12) = { 9_(2) , 10_(2) , 11_(2) , 14_(2) , 15_(2) } 
16_(1) .  8_(12) = { 3_(2) , 4_(2) } 
16_(1) .  9_(12) = { 4_(2) } 
17_(1) .  1_(12) = { 6_(2) , 7_(2) , 20_(2) } 
17_(1) .  2_(12) = { 3_(2) , 4_(2) , 17_(2) } 
17_(1) .  3_(12) = { } 
17_(1) .  4_(12) = { } 
17_(1) .  5_(12) = { } 
17_(1) .  6_(12) = { } 
17_(1) .  7_(12) = { 14_(2) } 
17_(1) .  8_(12) = { 3_(2) , 4_(2) } 
17_(1) .  9_(12) = { } 
18_(1) .  1_(12) = { 6_(2) , 7_(2) , 20_(2) } 
18_(1) .  2_(12) = { 3_(2) , 4_(2) , 17_(2) } 
18_(1) .  3_(12) = { } 
18_(1) .  4_(12) = { } 
18_(1) .  5_(12) = { } 
18_(1) .  6_(12) = { } 
18_(1) .  7_(12) = { } 
18_(1) .  8_(12) = { 3_(2) , 4_(2) } 
18_(1) .  9_(12) = { } 
19_(1) .  1_(12) = { 6_(2) , 7_(2) } 
19_(1) .  2_(12) = { 3_(2) , 4_(2) } 
19_(1) .  3_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
19_(1) .  4_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
19_(1) .  5_(12) = { 3_(2) , 4_(2) } 
19_(1) .  6_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
19_(1) .  7_(12) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
19_(1) .  8_(12) = { } 
19_(1) .  9_(12) = { } 
20_(1) .  1_(12) = { 6_(2) , 7_(2) } 
20_(1) .  2_(12) = { } 
20_(1) .  3_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
20_(1) .  4_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
20_(1) .  5_(12) = { } 
20_(1) .  6_(12) = { } 
20_(1) .  7_(12) = { } 
20_(1) .  8_(12) = { } 
20_(1) .  9_(12) = { } 
21_(1) .  1_(12) = { 6_(2) , 7_(2) } 
21_(1) .  2_(12) = { 17_(2) } 
21_(1) .  3_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
21_(1) .  4_(12) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
21_(1) .  5_(12) = { 17_(2) } 
21_(1) .  6_(12) = { } 
21_(1) .  7_(12) = { } 
21_(1) .  8_(12) = { 17_(2) } 
21_(1) .  9_(12) = { 17_(2) } 
22_(1) .  1_(12) = { 1_(2) } 
22_(1) .  2_(12) = { 2_(2) } 
22_(1) .  3_(12) = { 3_(2) } 
22_(1) .  4_(12) = { 4_(2) } 
22_(1) .  5_(12) = { 5_(2) } 
22_(1) .  6_(12) = { 6_(2) } 
22_(1) .  7_(12) = { 7_(2) } 
22_(1) .  8_(12) = { 8_(2) } 
22_(1) .  9_(12) = { 16_(2) } 
23_(1) .  1_(12) = { 3_(2) , 4_(2) } 
23_(1) .  2_(12) = { 6_(2) , 7_(2) } 
23_(1) .  3_(12) = { 9_(2) } 
23_(1) .  4_(12) = { 9_(2) , 10_(2) , 11_(2) } 
23_(1) .  5_(12) = { 7_(2) } 
23_(1) .  6_(12) = { } 
23_(1) .  7_(12) = { 5_(2) } 
23_(1) .  8_(12) = { 20_(2) } 
23_(1) .  9_(12) = { 21_(2) } 
24_(1) .  1_(12) = { 2_(2) } 
24_(1) .  2_(12) = { 1_(2) } 
24_(1) .  3_(12) = { } 
24_(1) .  4_(12) = { } 
24_(1) .  5_(12) = { 10_(2) , 11_(2) } 
24_(1) .  6_(12) = { } 
24_(1) .  7_(12) = { } 
24_(1) .  8_(12) = { 12_(2) , 13_(2) } 
24_(1) .  9_(12) = { 14_(2) } 

Half multplicative compatibility for 1 3 
1_(1) .  1_(13) = { 6_(3) , 7_(3) , 19_(3) , 20_(3) } 
1_(1) .  2_(13) = { 2_(3) , 3_(3) , 18_(3) } 
1_(1) .  3_(13) = { 2_(3) , 3_(3) , 18_(3) } 
1_(1) .  4_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
1_(1) .  5_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
1_(1) .  6_(13) = { 2_(3) , 3_(3) } 
1_(1) .  7_(13) = { 2_(3) , 3_(3) } 
2_(1) .  1_(13) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
2_(1) .  2_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
2_(1) .  3_(13) = { 1_(3) , 9_(3) , 10_(3) } 
2_(1) .  4_(13) = { 2_(3) , 3_(3) , 18_(3) } 
2_(1) .  5_(13) = { 2_(3) , 3_(3) , 18_(3) } 
2_(1) .  6_(13) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
2_(1) .  7_(13) = { 1_(3) } 
3_(1) .  1_(13) = { 2_(3) , 3_(3) , 18_(3) } 
3_(1) .  2_(13) = { 6_(3) , 7_(3) } 
3_(1) .  3_(13) = { 6_(3) , 7_(3) } 
3_(1) .  4_(13) = { 4_(3) , 5_(3) , 16_(3) } 
3_(1) .  5_(13) = { 4_(3) , 5_(3) , 16_(3) } 
3_(1) .  6_(13) = { } 
3_(1) .  7_(13) = { } 
4_(1) .  1_(13) = { 2_(3) , 3_(3) , 18_(3) } 
4_(1) .  2_(13) = { 19_(3) , 20_(3) } 
4_(1) .  3_(13) = { 19_(3) } 
4_(1) .  4_(13) = { 8_(3) , 17_(3) } 
4_(1) .  5_(13) = { 8_(3) , 17_(3) } 
4_(1) .  6_(13) = { 6_(3) , 7_(3) } 
4_(1) .  7_(13) = { 6_(3) , 7_(3) } 
5_(1) .  1_(13) = { 2_(3) , 3_(3) , 18_(3) } 
5_(1) .  2_(13) = { 19_(3) } 
5_(1) .  3_(13) = { 20_(3) } 
5_(1) .  4_(13) = { 17_(3) } 
5_(1) .  5_(13) = { } 
5_(1) .  6_(13) = { 6_(3) , 7_(3) } 
5_(1) .  7_(13) = { 6_(3) } 
6_(1) .  1_(13) = { 4_(3) , 5_(3) , 16_(3) } 
6_(1) .  2_(13) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
6_(1) .  3_(13) = { 11_(3) , 12_(3) , 13_(3) } 
6_(1) .  4_(13) = { 3_(3) } 
6_(1) .  5_(13) = { 2_(3) } 
6_(1) .  6_(13) = { 14_(3) , 15_(3) } 
6_(1) .  7_(13) = { } 
7_(1) .  1_(13) = { 4_(3) , 5_(3) , 16_(3) } 
7_(1) .  2_(13) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
7_(1) .  3_(13) = { 1_(3) } 
7_(1) .  4_(13) = { 2_(3) , 3_(3) } 
7_(1) .  5_(13) = { 2_(3) , 3_(3) } 
7_(1) .  6_(13) = { 14_(3) , 15_(3) } 
7_(1) .  7_(13) = { 9_(3) , 10_(3) } 
8_(1) .  1_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
8_(1) .  2_(13) = { 4_(3) , 5_(3) , 16_(3) } 
8_(1) .  3_(13) = { 4_(3) } 
8_(1) .  4_(13) = { 6_(3) , 7_(3) } 
8_(1) .  5_(13) = { 6_(3) , 7_(3) } 
8_(1) .  6_(13) = { 16_(3) } 
8_(1) .  7_(13) = { } 
9_(1) .  1_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
9_(1) .  2_(13) = { 4_(3) , 5_(3) , 16_(3) } 
9_(1) .  3_(13) = { 5_(3) , 16_(3) } 
9_(1) .  4_(13) = { 6_(3) } 
9_(1) .  5_(13) = { 7_(3) } 
9_(1) .  6_(13) = { 16_(3) } 
9_(1) .  7_(13) = { 16_(3) } 
10_(1) .  1_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
10_(1) .  2_(13) = { 8_(3) , 17_(3) } 
10_(1) .  3_(13) = { 8_(3) } 
10_(1) .  4_(13) = { 19_(3) } 
10_(1) .  5_(13) = { 19_(3) } 
10_(1) .  6_(13) = { 4_(3) , 5_(3) } 
10_(1) .  7_(13) = { 4_(3) } 
11_(1) .  1_(13) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
11_(1) .  2_(13) = { 8_(3) , 17_(3) } 
11_(1) .  3_(13) = { 17_(3) } 
11_(1) .  4_(13) = { 20_(3) } 
11_(1) .  5_(13) = { 20_(3) } 
11_(1) .  6_(13) = { 4_(3) , 5_(3) } 
11_(1) .  7_(13) = { 5_(3) } 
12_(1) .  1_(13) = { 2_(3) , 3_(3) } 
12_(1) .  2_(13) = { 6_(3) , 7_(3) } 
12_(1) .  3_(13) = { 6_(3) , 7_(3) } 
12_(1) .  4_(13) = { 4_(3) , 5_(3) } 
12_(1) .  5_(13) = { 4_(3) , 5_(3) } 
12_(1) .  6_(13) = { 20_(3) } 
12_(1) .  7_(13) = { 19_(3) } 
13_(1) .  1_(13) = { 1_(3) , 9_(3) , 10_(3) } 
13_(1) .  2_(13) = { 8_(3) } 
13_(1) .  3_(13) = { 17_(3) } 
13_(1) .  4_(13) = { } 
13_(1) .  5_(13) = { } 
13_(1) .  6_(13) = { 4_(3) } 
13_(1) .  7_(13) = { 5_(3) } 
14_(1) .  1_(13) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
14_(1) .  2_(13) = { 4_(3) , 5_(3) } 
14_(1) .  3_(13) = { 4_(3) } 
14_(1) .  4_(13) = { 6_(3) , 7_(3) } 
14_(1) .  5_(13) = { 6_(3) , 7_(3) } 
14_(1) .  6_(13) = { 17_(3) } 
14_(1) .  7_(13) = { 8_(3) } 
15_(1) .  1_(13) = { 4_(3) , 8_(3) } 
15_(1) .  2_(13) = { 1_(3) , 9_(3) , 10_(3) } 
15_(1) .  3_(13) = { 12_(3) , 13_(3) , 14_(3) } 
15_(1) .  4_(13) = { } 
15_(1) .  5_(13) = { } 
15_(1) .  6_(13) = { 1_(3) } 
15_(1) .  7_(13) = { 12_(3) , 13_(3) } 
16_(1) .  1_(13) = { 6_(3) , 7_(3) } 
16_(1) .  2_(13) = { 18_(3) } 
16_(1) .  3_(13) = { 18_(3) } 
16_(1) .  4_(13) = { } 
16_(1) .  5_(13) = { } 
16_(1) .  6_(13) = { 18_(3) } 
16_(1) .  7_(13) = { 18_(3) } 
17_(1) .  1_(13) = { 6_(3) , 7_(3) } 
17_(1) .  2_(13) = { } 
17_(1) .  3_(13) = { } 
17_(1) .  4_(13) = { } 
17_(1) .  5_(13) = { } 
17_(1) .  6_(13) = { } 
17_(1) .  7_(13) = { } 
18_(1) .  1_(13) = { 6_(3) , 7_(3) } 
18_(1) .  2_(13) = { 2_(3) , 3_(3) } 
18_(1) .  3_(13) = { 2_(3) , 3_(3) } 
18_(1) .  4_(13) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
18_(1) .  5_(13) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
18_(1) .  6_(13) = { } 
18_(1) .  7_(13) = { } 
19_(1) .  1_(13) = { 6_(3) , 7_(3) , 19_(3) } 
19_(1) .  2_(13) = { 2_(3) , 3_(3) , 18_(3) } 
19_(1) .  3_(13) = { } 
19_(1) .  4_(13) = { 13_(3) } 
19_(1) .  5_(13) = { } 
19_(1) .  6_(13) = { 2_(3) , 3_(3) } 
19_(1) .  7_(13) = { } 
20_(1) .  1_(13) = { 6_(3) , 7_(3) , 19_(3) } 
20_(1) .  2_(13) = { 2_(3) , 3_(3) , 18_(3) } 
20_(1) .  3_(13) = { } 
20_(1) .  4_(13) = { 12_(3) , 13_(3) , 14_(3) } 
20_(1) .  5_(13) = { } 
20_(1) .  6_(13) = { 2_(3) , 3_(3) } 
20_(1) .  7_(13) = { } 
21_(1) .  1_(13) = { 6_(3) , 7_(3) , 19_(3) } 
21_(1) .  2_(13) = { 2_(3) , 3_(3) , 18_(3) } 
21_(1) .  3_(13) = { 3_(3) } 
21_(1) .  4_(13) = { 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
21_(1) .  5_(13) = { 11_(3) } 
21_(1) .  6_(13) = { 2_(3) , 3_(3) } 
21_(1) .  7_(13) = { 3_(3) } 
22_(1) .  1_(13) = { 1_(3) } 
22_(1) .  2_(13) = { 4_(3) } 
22_(1) .  3_(13) = { 5_(3) } 
22_(1) .  4_(13) = { 6_(3) } 
22_(1) .  5_(13) = { 7_(3) } 
22_(1) .  6_(13) = { 8_(3) } 
22_(1) .  7_(13) = { 17_(3) } 
23_(1) .  1_(13) = { 4_(3) } 
23_(1) .  2_(13) = { 1_(3) } 
23_(1) .  3_(13) = { 12_(3) , 13_(3) } 
23_(1) .  4_(13) = { } 
23_(1) .  5_(13) = { } 
23_(1) .  6_(13) = { 9_(3) , 10_(3) } 
23_(1) .  7_(13) = { 14_(3) } 
24_(1) .  1_(13) = { 2_(3) , 3_(3) } 
24_(1) .  2_(13) = { 6_(3) , 7_(3) } 
24_(1) .  3_(13) = { 6_(3) } 
24_(1) .  4_(13) = { 5_(3) } 
24_(1) .  5_(13) = { } 
24_(1) .  6_(13) = { 19_(3) } 
24_(1) .  7_(13) = { 20_(3) } 

Half multplicative compatibility for 2 1 
1_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) , 14_(1) , 22_(1) } 
1_(2) .  2_(21) = { 3_(1) , 4_(1) , 5_(1) , 12_(1) , 24_(1) } 
1_(2) .  3_(21) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
1_(2) .  4_(21) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
1_(2) .  5_(21) = { 3_(1) , 4_(1) , 5_(1) } 
1_(2) .  6_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(2) .  7_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(2) .  8_(21) = { 3_(1) , 4_(1) , 12_(1) } 
1_(2) .  9_(21) = { 3_(1) , 4_(1) } 
2_(2) .  1_(21) = { 3_(1) , 4_(1) , 5_(1) , 12_(1) , 24_(1) } 
2_(2) .  2_(21) = { 22_(1) } 
2_(2) .  3_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
2_(2) .  4_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
2_(2) .  5_(21) = { 13_(1) } 
2_(2) .  6_(21) = { 15_(1) , 23_(1) } 
2_(2) .  7_(21) = { 15_(1) , 23_(1) } 
2_(2) .  8_(21) = { 8_(1) , 10_(1) , 14_(1) } 
2_(2) .  9_(21) = { 8_(1) , 10_(1) } 
3_(2) .  1_(21) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
3_(2) .  2_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
3_(2) .  3_(21) = { 8_(1) , 9_(1) , 14_(1) , 22_(1) } 
3_(2) .  4_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
3_(2) .  5_(21) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
3_(2) .  6_(21) = { 3_(1) , 12_(1) , 24_(1) } 
3_(2) .  7_(21) = { 3_(1) , 4_(1) , 5_(1) } 
3_(2) .  8_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
3_(2) .  9_(21) = { 1_(1) } 
4_(2) .  1_(21) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
4_(2) .  2_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
4_(2) .  3_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
4_(2) .  4_(21) = { 8_(1) , 9_(1) , 14_(1) , 22_(1) } 
4_(2) .  5_(21) = { 16_(1) , 17_(1) , 18_(1) } 
4_(2) .  6_(21) = { 3_(1) , 4_(1) , 5_(1) } 
4_(2) .  7_(21) = { 3_(1) , 12_(1) , 24_(1) } 
4_(2) .  8_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
4_(2) .  9_(21) = { 16_(1) , 17_(1) , 18_(1) } 
5_(2) .  1_(21) = { 3_(1) , 4_(1) , 5_(1) } 
5_(2) .  2_(21) = { 13_(1) } 
5_(2) .  3_(21) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
5_(2) .  4_(21) = { 16_(1) , 17_(1) , 18_(1) } 
5_(2) .  5_(21) = { 22_(1) } 
5_(2) .  6_(21) = { 15_(1) } 
5_(2) .  7_(21) = { 23_(1) } 
5_(2) .  8_(21) = { 8_(1) , 10_(1) } 
5_(2) .  9_(21) = { 8_(1) , 14_(1) } 
6_(2) .  1_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
6_(2) .  2_(21) = { 15_(1) , 23_(1) } 
6_(2) .  3_(21) = { 3_(1) , 12_(1) , 24_(1) } 
6_(2) .  4_(21) = { 3_(1) , 4_(1) , 5_(1) } 
6_(2) .  5_(21) = { 15_(1) } 
6_(2) .  6_(21) = { 22_(1) } 
6_(2) .  7_(21) = { 13_(1) } 
6_(2) .  8_(21) = { 2_(1) , 7_(1) } 
6_(2) .  9_(21) = { 2_(1) } 
7_(2) .  1_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
7_(2) .  2_(21) = { 15_(1) , 23_(1) } 
7_(2) .  3_(21) = { 3_(1) , 4_(1) , 5_(1) } 
7_(2) .  4_(21) = { 3_(1) , 12_(1) , 24_(1) } 
7_(2) .  5_(21) = { 23_(1) } 
7_(2) .  6_(21) = { 13_(1) } 
7_(2) .  7_(21) = { 22_(1) } 
7_(2) .  8_(21) = { 2_(1) , 7_(1) } 
7_(2) .  9_(21) = { 7_(1) } 
8_(2) .  1_(21) = { 3_(1) , 4_(1) , 12_(1) } 
8_(2) .  2_(21) = { 8_(1) , 10_(1) , 14_(1) } 
8_(2) .  3_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
8_(2) .  4_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
8_(2) .  5_(21) = { 8_(1) , 10_(1) } 
8_(2) .  6_(21) = { 2_(1) , 7_(1) } 
8_(2) .  7_(21) = { 2_(1) , 7_(1) } 
8_(2) .  8_(21) = { 13_(1) , 22_(1) } 
8_(2) .  9_(21) = { 13_(1) } 
9_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
9_(2) .  2_(21) = { 3_(1) , 4_(1) , 5_(1) } 
9_(2) .  3_(21) = { } 
9_(2) .  4_(21) = { 6_(1) , 7_(1) , 23_(1) } 
9_(2) .  5_(21) = { 3_(1) } 
9_(2) .  6_(21) = { } 
9_(2) .  7_(21) = { 16_(1) , 17_(1) , 18_(1) } 
9_(2) .  8_(21) = { 3_(1) , 4_(1) } 
9_(2) .  9_(21) = { 3_(1) } 
10_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
10_(2) .  2_(21) = { 3_(1) , 4_(1) , 5_(1) } 
10_(2) .  3_(21) = { } 
10_(2) .  4_(21) = { } 
10_(2) .  5_(21) = { 24_(1) } 
10_(2) .  6_(21) = { } 
10_(2) .  7_(21) = { } 
10_(2) .  8_(21) = { 3_(1) , 4_(1) } 
10_(2) .  9_(21) = { 12_(1) } 
11_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
11_(2) .  2_(21) = { 3_(1) , 4_(1) , 5_(1) } 
11_(2) .  3_(21) = { 2_(1) , 15_(1) } 
11_(2) .  4_(21) = { } 
11_(2) .  5_(21) = { } 
11_(2) .  6_(21) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
11_(2) .  7_(21) = { } 
11_(2) .  8_(21) = { 3_(1) , 4_(1) } 
11_(2) .  9_(21) = { } 
12_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
12_(2) .  2_(21) = { 3_(1) , 4_(1) , 12_(1) } 
12_(2) .  3_(21) = { } 
12_(2) .  4_(21) = { 2_(1) , 6_(1) , 7_(1) } 
12_(2) .  5_(21) = { 3_(1) , 4_(1) } 
12_(2) .  6_(21) = { 17_(1) , 18_(1) } 
12_(2) .  7_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
12_(2) .  8_(21) = { 5_(1) , 24_(1) } 
12_(2) .  9_(21) = { 5_(1) } 
13_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
13_(2) .  2_(21) = { 3_(1) , 4_(1) , 12_(1) } 
13_(2) .  3_(21) = { 2_(1) , 6_(1) , 7_(1) } 
13_(2) .  4_(21) = { } 
13_(2) .  5_(21) = { } 
13_(2) .  6_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
13_(2) .  7_(21) = { 17_(1) , 18_(1) } 
13_(2) .  8_(21) = { 5_(1) , 24_(1) } 
13_(2) .  9_(21) = { } 
14_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
14_(2) .  2_(21) = { 3_(1) , 4_(1) } 
14_(2) .  3_(21) = { 2_(1) } 
14_(2) .  4_(21) = { } 
14_(2) .  5_(21) = { 12_(1) } 
14_(2) .  6_(21) = { 1_(1) } 
14_(2) .  7_(21) = { 17_(1) , 18_(1) } 
14_(2) .  8_(21) = { 5_(1) } 
14_(2) .  9_(21) = { 24_(1) } 
15_(2) .  1_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
15_(2) .  2_(21) = { 3_(1) , 4_(1) } 
15_(2) .  3_(21) = { } 
15_(2) .  4_(21) = { } 
15_(2) .  5_(21) = { } 
15_(2) .  6_(21) = { } 
15_(2) .  7_(21) = { 16_(1) , 17_(1) , 18_(1) } 
15_(2) .  8_(21) = { 5_(1) } 
15_(2) .  9_(21) = { } 
16_(2) .  1_(21) = { 3_(1) , 4_(1) } 
16_(2) .  2_(21) = { 8_(1) , 10_(1) } 
16_(2) .  3_(21) = { 1_(1) } 
16_(2) .  4_(21) = { 16_(1) , 17_(1) , 18_(1) } 
16_(2) .  5_(21) = { 8_(1) , 14_(1) } 
16_(2) .  6_(21) = { 2_(1) } 
16_(2) .  7_(21) = { 7_(1) } 
16_(2) .  8_(21) = { 13_(1) } 
16_(2) .  9_(21) = { 22_(1) } 
17_(2) .  1_(21) = { 2_(1) , 6_(1) , 7_(1) } 
17_(2) .  2_(21) = { 21_(1) } 
17_(2) .  3_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
17_(2) .  4_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
17_(2) .  5_(21) = { 21_(1) } 
17_(2) .  6_(21) = { } 
17_(2) .  7_(21) = { } 
17_(2) .  8_(21) = { 21_(1) } 
17_(2) .  9_(21) = { 21_(1) } 
18_(2) .  1_(21) = { 3_(1) , 4_(1) , 5_(1) } 
18_(2) .  2_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
18_(2) .  3_(21) = { } 
18_(2) .  4_(21) = { 16_(1) , 17_(1) , 18_(1) } 
18_(2) .  5_(21) = { 8_(1) , 9_(1) } 
18_(2) .  6_(21) = { } 
18_(2) .  7_(21) = { 6_(1) , 7_(1) } 
18_(2) .  8_(21) = { 9_(1) , 11_(1) } 
18_(2) .  9_(21) = { 9_(1) } 
19_(2) .  1_(21) = { 3_(1) , 4_(1) , 5_(1) } 
19_(2) .  2_(21) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
19_(2) .  3_(21) = { 16_(1) , 17_(1) , 18_(1) } 
19_(2) .  4_(21) = { 16_(1) , 17_(1) , 18_(1) } 
19_(2) .  5_(21) = { 8_(1) , 9_(1) } 
19_(2) .  6_(21) = { 6_(1) , 7_(1) } 
19_(2) .  7_(21) = { 6_(1) , 7_(1) } 
19_(2) .  8_(21) = { 9_(1) , 11_(1) } 
19_(2) .  9_(21) = { 9_(1) } 
20_(2) .  1_(21) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
20_(2) .  2_(21) = { 2_(1) , 7_(1) } 
20_(2) .  3_(21) = { 3_(1) , 4_(1) } 
20_(2) .  4_(21) = { 3_(1) , 4_(1) } 
20_(2) .  5_(21) = { 2_(1) } 
20_(2) .  6_(21) = { 8_(1) , 10_(1) } 
20_(2) .  7_(21) = { 8_(1) , 10_(1) } 
20_(2) .  8_(21) = { 15_(1) , 23_(1) } 
20_(2) .  9_(21) = { 15_(1) } 
21_(2) .  1_(21) = { 1_(1) } 
21_(2) .  2_(21) = { 2_(1) } 
21_(2) .  3_(21) = { 3_(1) } 
21_(2) .  4_(21) = { 3_(1) } 
21_(2) .  5_(21) = { 7_(1) } 
21_(2) .  6_(21) = { 8_(1) } 
21_(2) .  7_(21) = { 8_(1) } 
21_(2) .  8_(21) = { 15_(1) } 
21_(2) .  9_(21) = { 23_(1) } 

Half multplicative compatibility for 2 2 
1_(2) .  1_(22) = { 6_(2) , 7_(2) , 20_(2) , 21_(2) } 
1_(2) .  2_(22) = { 3_(2) , 4_(2) , 17_(2) } 
1_(2) .  3_(22) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
1_(2) .  4_(22) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
1_(2) .  5_(22) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
1_(2) .  6_(22) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
1_(2) .  7_(22) = { 3_(2) , 4_(2) , 17_(2) } 
1_(2) .  8_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
1_(2) .  9_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
1_(2) .  10_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
1_(2) .  11_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
1_(2) .  12_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
1_(2) .  13_(22) = { 1_(2) } 
2_(2) .  1_(22) = { 3_(2) , 4_(2) , 17_(2) } 
2_(2) .  2_(22) = { 20_(2) , 21_(2) } 
2_(2) .  3_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
2_(2) .  4_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
2_(2) .  5_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
2_(2) .  6_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
2_(2) .  7_(22) = { 20_(2) } 
2_(2) .  8_(22) = { 8_(2) , 16_(2) } 
2_(2) .  9_(22) = { 8_(2) , 16_(2) } 
2_(2) .  10_(22) = { 8_(2) , 16_(2) } 
2_(2) .  11_(22) = { 8_(2) , 16_(2) } 
2_(2) .  12_(22) = { 2_(2) , 5_(2) } 
2_(2) .  13_(22) = { 2_(2) } 
3_(2) .  1_(22) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
3_(2) .  2_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
3_(2) .  3_(22) = { 6_(2) , 21_(2) } 
3_(2) .  4_(22) = { 6_(2) , 7_(2) , 20_(2) } 
3_(2) .  5_(22) = { 7_(2) , 21_(2) } 
3_(2) .  6_(22) = { 6_(2) , 7_(2) , 20_(2) } 
3_(2) .  7_(22) = { 1_(2) , 12_(2) , 13_(2) } 
3_(2) .  8_(22) = { 3_(2) } 
3_(2) .  9_(22) = { 3_(2) , 4_(2) , 17_(2) } 
3_(2) .  10_(22) = { 4_(2) } 
3_(2) .  11_(22) = { 3_(2) , 4_(2) , 17_(2) } 
3_(2) .  12_(22) = { 3_(2) , 4_(2) } 
3_(2) .  13_(22) = { 3_(2) } 
4_(2) .  1_(22) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
4_(2) .  2_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
4_(2) .  3_(22) = { 6_(2) , 7_(2) , 20_(2) } 
4_(2) .  4_(22) = { 6_(2) , 21_(2) } 
4_(2) .  5_(22) = { 6_(2) , 7_(2) , 20_(2) } 
4_(2) .  6_(22) = { 7_(2) , 21_(2) } 
4_(2) .  7_(22) = { 9_(2) , 10_(2) , 11_(2) } 
4_(2) .  8_(22) = { 3_(2) , 4_(2) , 17_(2) } 
4_(2) .  9_(22) = { 3_(2) } 
4_(2) .  10_(22) = { 3_(2) , 4_(2) , 17_(2) } 
4_(2) .  11_(22) = { 4_(2) } 
4_(2) .  12_(22) = { 3_(2) , 4_(2) } 
4_(2) .  13_(22) = { 4_(2) } 
5_(2) .  1_(22) = { 3_(2) , 4_(2) , 17_(2) } 
5_(2) .  2_(22) = { 20_(2) } 
5_(2) .  3_(22) = { 1_(2) , 12_(2) , 13_(2) } 
5_(2) .  4_(22) = { 9_(2) } 
5_(2) .  5_(22) = { 1_(2) , 12_(2) , 13_(2) } 
5_(2) .  6_(22) = { 9_(2) , 10_(2) , 11_(2) } 
5_(2) .  7_(22) = { 21_(2) } 
5_(2) .  8_(22) = { 8_(2) } 
5_(2) .  9_(22) = { } 
5_(2) .  10_(22) = { 8_(2) } 
5_(2) .  11_(22) = { 16_(2) } 
5_(2) .  12_(22) = { 2_(2) } 
5_(2) .  13_(22) = { 5_(2) } 
6_(2) .  1_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
6_(2) .  2_(22) = { 8_(2) , 16_(2) } 
6_(2) .  3_(22) = { 3_(2) } 
6_(2) .  4_(22) = { 3_(2) , 4_(2) , 17_(2) } 
6_(2) .  5_(22) = { 4_(2) } 
6_(2) .  6_(22) = { 3_(2) , 4_(2) , 17_(2) } 
6_(2) .  7_(22) = { 8_(2) } 
6_(2) .  8_(22) = { 21_(2) } 
6_(2) .  9_(22) = { 20_(2) } 
6_(2) .  10_(22) = { 21_(2) } 
6_(2) .  11_(22) = { 20_(2) } 
6_(2) .  12_(22) = { 6_(2) , 7_(2) } 
6_(2) .  13_(22) = { 6_(2) } 
7_(2) .  1_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
7_(2) .  2_(22) = { 8_(2) , 16_(2) } 
7_(2) .  3_(22) = { 3_(2) , 4_(2) , 17_(2) } 
7_(2) .  4_(22) = { 3_(2) } 
7_(2) .  5_(22) = { 3_(2) , 4_(2) , 17_(2) } 
7_(2) .  6_(22) = { 4_(2) } 
7_(2) .  7_(22) = { 16_(2) } 
7_(2) .  8_(22) = { 20_(2) } 
7_(2) .  9_(22) = { 21_(2) } 
7_(2) .  10_(22) = { 20_(2) } 
7_(2) .  11_(22) = { 21_(2) } 
7_(2) .  12_(22) = { 6_(2) , 7_(2) } 
7_(2) .  13_(22) = { 7_(2) } 
8_(2) .  1_(22) = { 3_(2) , 4_(2) } 
8_(2) .  2_(22) = { 6_(2) , 7_(2) } 
8_(2) .  3_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
8_(2) .  4_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
8_(2) .  5_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
8_(2) .  6_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
8_(2) .  7_(22) = { 6_(2) , 7_(2) } 
8_(2) .  8_(22) = { 2_(2) , 5_(2) } 
8_(2) .  9_(22) = { 2_(2) , 5_(2) } 
8_(2) .  10_(22) = { 2_(2) , 5_(2) } 
8_(2) .  11_(22) = { 2_(2) , 5_(2) } 
8_(2) .  12_(22) = { 8_(2) , 16_(2) } 
8_(2) .  13_(22) = { 8_(2) } 
9_(2) .  1_(22) = { 6_(2) , 7_(2) , 20_(2) } 
9_(2) .  2_(22) = { 3_(2) , 4_(2) , 17_(2) } 
9_(2) .  3_(22) = { } 
9_(2) .  4_(22) = { 19_(2) } 
9_(2) .  5_(22) = { } 
9_(2) .  6_(22) = { 5_(2) , 16_(2) , 18_(2) , 19_(2) } 
9_(2) .  7_(22) = { 4_(2) } 
9_(2) .  8_(22) = { } 
9_(2) .  9_(22) = { 9_(2) } 
9_(2) .  10_(22) = { } 
9_(2) .  11_(22) = { 9_(2) , 10_(2) , 11_(2) , 14_(2) , 15_(2) } 
9_(2) .  12_(22) = { 1_(2) } 
9_(2) .  13_(22) = { 9_(2) } 
10_(2) .  1_(22) = { 6_(2) , 7_(2) , 20_(2) } 
10_(2) .  2_(22) = { 3_(2) , 4_(2) , 17_(2) } 
10_(2) .  3_(22) = { } 
10_(2) .  4_(22) = { } 
10_(2) .  5_(22) = { } 
10_(2) .  6_(22) = { } 
10_(2) .  7_(22) = { } 
10_(2) .  8_(22) = { 12_(2) } 
10_(2) .  9_(22) = { } 
10_(2) .  10_(22) = { 13_(2) } 
10_(2) .  11_(22) = { 14_(2) } 
10_(2) .  12_(22) = { 1_(2) } 
10_(2) .  13_(22) = { 10_(2) } 
11_(2) .  1_(22) = { 6_(2) , 7_(2) , 20_(2) } 
11_(2) .  2_(22) = { 3_(2) , 4_(2) , 17_(2) } 
11_(2) .  3_(22) = { 2_(2) , 8_(2) } 
11_(2) .  4_(22) = { } 
11_(2) .  5_(22) = { 2_(2) , 8_(2) } 
11_(2) .  6_(22) = { } 
11_(2) .  7_(22) = { } 
11_(2) .  8_(22) = { 1_(2) , 12_(2) , 13_(2) } 
11_(2) .  9_(22) = { } 
11_(2) .  10_(22) = { 1_(2) , 12_(2) , 13_(2) } 
11_(2) .  11_(22) = { } 
11_(2) .  12_(22) = { 1_(2) } 
11_(2) .  13_(22) = { 11_(2) } 
12_(2) .  1_(22) = { 6_(2) , 7_(2) } 
12_(2) .  2_(22) = { 3_(2) , 4_(2) } 
12_(2) .  3_(22) = { } 
12_(2) .  4_(22) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
12_(2) .  5_(22) = { } 
12_(2) .  6_(22) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
12_(2) .  7_(22) = { 3_(2) , 4_(2) } 
12_(2) .  8_(22) = { 9_(2) , 10_(2) } 
12_(2) .  9_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
12_(2) .  10_(22) = { 10_(2) , 11_(2) } 
12_(2) .  11_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
12_(2) .  12_(22) = { 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
12_(2) .  13_(22) = { 12_(2) } 
13_(2) .  1_(22) = { 6_(2) , 7_(2) } 
13_(2) .  2_(22) = { 3_(2) , 4_(2) } 
13_(2) .  3_(22) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
13_(2) .  4_(22) = { } 
13_(2) .  5_(22) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
13_(2) .  6_(22) = { } 
13_(2) .  7_(22) = { } 
13_(2) .  8_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
13_(2) .  9_(22) = { 9_(2) , 10_(2) } 
13_(2) .  10_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
13_(2) .  11_(22) = { 10_(2) , 11_(2) } 
13_(2) .  12_(22) = { 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
13_(2) .  13_(22) = { 13_(2) } 
14_(2) .  1_(22) = { 6_(2) , 7_(2) } 
14_(2) .  2_(22) = { 3_(2) , 4_(2) } 
14_(2) .  3_(22) = { 2_(2) } 
14_(2) .  4_(22) = { } 
14_(2) .  5_(22) = { 2_(2) } 
14_(2) .  6_(22) = { } 
14_(2) .  7_(22) = { } 
14_(2) .  8_(22) = { 1_(2) } 
14_(2) .  9_(22) = { } 
14_(2) .  10_(22) = { 1_(2) } 
14_(2) .  11_(22) = { 10_(2) , 11_(2) } 
14_(2) .  12_(22) = { 12_(2) , 13_(2) } 
14_(2) .  13_(22) = { 14_(2) } 
15_(2) .  1_(22) = { 6_(2) , 7_(2) } 
15_(2) .  2_(22) = { 3_(2) , 4_(2) } 
15_(2) .  3_(22) = { } 
15_(2) .  4_(22) = { 19_(2) } 
15_(2) .  5_(22) = { } 
15_(2) .  6_(22) = { 18_(2) , 19_(2) } 
15_(2) .  7_(22) = { } 
15_(2) .  8_(22) = { } 
15_(2) .  9_(22) = { 9_(2) } 
15_(2) .  10_(22) = { } 
15_(2) .  11_(22) = { 9_(2) , 10_(2) , 11_(2) } 
15_(2) .  12_(22) = { 12_(2) , 13_(2) } 
15_(2) .  13_(22) = { 15_(2) } 
16_(2) .  1_(22) = { 3_(2) , 4_(2) } 
16_(2) .  2_(22) = { 6_(2) , 7_(2) } 
16_(2) .  3_(22) = { 1_(2) } 
16_(2) .  4_(22) = { 9_(2) } 
16_(2) .  5_(22) = { 1_(2) } 
16_(2) .  6_(22) = { 9_(2) , 10_(2) , 11_(2) } 
16_(2) .  7_(22) = { 7_(2) } 
16_(2) .  8_(22) = { 2_(2) } 
16_(2) .  9_(22) = { } 
16_(2) .  10_(22) = { 2_(2) } 
16_(2) .  11_(22) = { 5_(2) } 
16_(2) .  12_(22) = { 8_(2) } 
16_(2) .  13_(22) = { 16_(2) } 
17_(2) .  1_(22) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
17_(2) .  2_(22) = { } 
17_(2) .  3_(22) = { 6_(2) , 7_(2) } 
17_(2) .  4_(22) = { 6_(2) , 7_(2) } 
17_(2) .  5_(22) = { 6_(2) , 7_(2) } 
17_(2) .  6_(22) = { 6_(2) , 7_(2) } 
17_(2) .  7_(22) = { } 
17_(2) .  8_(22) = { 17_(2) } 
17_(2) .  9_(22) = { 17_(2) } 
17_(2) .  10_(22) = { 17_(2) } 
17_(2) .  11_(22) = { 17_(2) } 
17_(2) .  12_(22) = { 17_(2) } 
17_(2) .  13_(22) = { 17_(2) } 
18_(2) .  1_(22) = { 3_(2) , 4_(2) , 17_(2) } 
18_(2) .  2_(22) = { 6_(2) , 7_(2) } 
18_(2) .  3_(22) = { } 
18_(2) .  4_(22) = { 9_(2) } 
18_(2) .  5_(22) = { } 
18_(2) .  6_(22) = { 9_(2) , 10_(2) , 11_(2) , 14_(2) , 15_(2) } 
18_(2) .  7_(22) = { 7_(2) } 
18_(2) .  8_(22) = { } 
18_(2) .  9_(22) = { 19_(2) } 
18_(2) .  10_(22) = { } 
18_(2) .  11_(22) = { 5_(2) , 18_(2) , 19_(2) } 
18_(2) .  12_(22) = { } 
18_(2) .  13_(22) = { 18_(2) } 
19_(2) .  1_(22) = { 3_(2) , 4_(2) , 17_(2) } 
19_(2) .  2_(22) = { 6_(2) , 7_(2) } 
19_(2) .  3_(22) = { 9_(2) } 
19_(2) .  4_(22) = { 9_(2) } 
19_(2) .  5_(22) = { 9_(2) , 10_(2) , 11_(2) , 14_(2) , 15_(2) } 
19_(2) .  6_(22) = { 9_(2) , 10_(2) , 11_(2) , 14_(2) , 15_(2) } 
19_(2) .  7_(22) = { 7_(2) } 
19_(2) .  8_(22) = { 19_(2) } 
19_(2) .  9_(22) = { 19_(2) } 
19_(2) .  10_(22) = { 5_(2) , 18_(2) , 19_(2) } 
19_(2) .  11_(22) = { 5_(2) , 18_(2) , 19_(2) } 
19_(2) .  12_(22) = { 19_(2) } 
19_(2) .  13_(22) = { 19_(2) } 
20_(2) .  1_(22) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) } 
20_(2) .  2_(22) = { 2_(2) , 5_(2) } 
20_(2) .  3_(22) = { 3_(2) , 4_(2) } 
20_(2) .  4_(22) = { 3_(2) , 4_(2) } 
20_(2) .  5_(22) = { 3_(2) , 4_(2) } 
20_(2) .  6_(22) = { 3_(2) , 4_(2) } 
20_(2) .  7_(22) = { 2_(2) } 
20_(2) .  8_(22) = { 6_(2) , 7_(2) } 
20_(2) .  9_(22) = { 6_(2) , 7_(2) } 
20_(2) .  10_(22) = { 6_(2) , 7_(2) } 
20_(2) .  11_(22) = { 6_(2) , 7_(2) } 
20_(2) .  12_(22) = { 20_(2) , 21_(2) } 
20_(2) .  13_(22) = { 20_(2) } 
21_(2) .  1_(22) = { 1_(2) } 
21_(2) .  2_(22) = { 2_(2) } 
21_(2) .  3_(22) = { 3_(2) } 
21_(2) .  4_(22) = { 3_(2) } 
21_(2) .  5_(22) = { 4_(2) } 
21_(2) .  6_(22) = { 4_(2) } 
21_(2) .  7_(22) = { 5_(2) } 
21_(2) .  8_(22) = { 6_(2) } 
21_(2) .  9_(22) = { 6_(2) } 
21_(2) .  10_(22) = { 7_(2) } 
21_(2) .  11_(22) = { 7_(2) } 
21_(2) .  12_(22) = { 20_(2) } 
21_(2) .  13_(22) = { 21_(2) } 

Half multplicative compatibility for 2 3 
1_(2) .  1_(23) = { 6_(3) , 7_(3) , 19_(3) , 20_(3) } 
1_(2) .  2_(23) = { 6_(3) , 7_(3) } 
1_(2) .  3_(23) = { 6_(3) , 7_(3) } 
1_(2) .  4_(23) = { 6_(3) , 7_(3) , 19_(3) } 
1_(2) .  5_(23) = { 6_(3) , 7_(3) , 19_(3) } 
1_(2) .  6_(23) = { 6_(3) , 7_(3) } 
2_(2) .  1_(23) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
2_(2) .  2_(23) = { 4_(3) , 5_(3) , 16_(3) } 
2_(2) .  3_(23) = { 4_(3) , 5_(3) , 16_(3) } 
2_(2) .  4_(23) = { 4_(3) , 8_(3) } 
2_(2) .  5_(23) = { 4_(3) , 8_(3) } 
2_(2) .  6_(23) = { 4_(3) } 
3_(2) .  1_(23) = { 2_(3) , 3_(3) , 18_(3) } 
3_(2) .  2_(23) = { 2_(3) } 
3_(2) .  3_(23) = { 3_(3) } 
3_(2) .  4_(23) = { 2_(3) } 
3_(2) .  5_(23) = { 2_(3) , 3_(3) , 18_(3) } 
3_(2) .  6_(23) = { 2_(3) , 3_(3) } 
4_(2) .  1_(23) = { 2_(3) , 3_(3) , 18_(3) } 
4_(2) .  2_(23) = { 18_(3) } 
4_(2) .  3_(23) = { 18_(3) } 
4_(2) .  4_(23) = { 2_(3) , 3_(3) , 18_(3) } 
4_(2) .  5_(23) = { 2_(3) } 
4_(2) .  6_(23) = { 18_(3) } 
5_(2) .  1_(23) = { 4_(3) , 5_(3) , 16_(3) } 
5_(2) .  2_(23) = { 17_(3) } 
5_(2) .  3_(23) = { 17_(3) } 
5_(2) .  4_(23) = { 4_(3) } 
5_(2) .  5_(23) = { } 
5_(2) .  6_(23) = { 8_(3) } 
6_(2) .  1_(23) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
6_(2) .  2_(23) = { 11_(3) , 12_(3) } 
6_(2) .  3_(23) = { 12_(3) , 13_(3) } 
6_(2) .  4_(23) = { 9_(3) } 
6_(2) .  5_(23) = { 1_(3) , 9_(3) , 10_(3) } 
6_(2) .  6_(23) = { 1_(3) } 
7_(2) .  1_(23) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
7_(2) .  2_(23) = { 14_(3) , 15_(3) } 
7_(2) .  3_(23) = { 14_(3) , 15_(3) } 
7_(2) .  4_(23) = { 1_(3) , 9_(3) , 10_(3) } 
7_(2) .  5_(23) = { 9_(3) } 
7_(2) .  6_(23) = { 9_(3) , 10_(3) } 
8_(2) .  1_(23) = { 4_(3) , 8_(3) } 
8_(2) .  2_(23) = { 4_(3) } 
8_(2) .  3_(23) = { 4_(3) } 
8_(2) .  4_(23) = { 5_(3) , 17_(3) } 
8_(2) .  5_(23) = { 5_(3) , 17_(3) } 
8_(2) .  6_(23) = { 5_(3) } 
9_(2) .  1_(23) = { 6_(3) , 7_(3) } 
9_(2) .  2_(23) = { } 
9_(2) .  3_(23) = { } 
9_(2) .  4_(23) = { } 
9_(2) .  5_(23) = { } 
9_(2) .  6_(23) = { } 
10_(2) .  1_(23) = { 6_(3) , 7_(3) } 
10_(2) .  2_(23) = { 20_(3) } 
10_(2) .  3_(23) = { 20_(3) } 
10_(2) .  4_(23) = { 7_(3) } 
10_(2) .  5_(23) = { } 
10_(2) .  6_(23) = { 19_(3) } 
11_(2) .  1_(23) = { 6_(3) , 7_(3) } 
11_(2) .  2_(23) = { } 
11_(2) .  3_(23) = { } 
11_(2) .  4_(23) = { 6_(3) , 7_(3) } 
11_(2) .  5_(23) = { } 
11_(2) .  6_(23) = { } 
12_(2) .  1_(23) = { 6_(3) , 7_(3) , 19_(3) } 
12_(2) .  2_(23) = { 7_(3) } 
12_(2) .  3_(23) = { 6_(3) } 
12_(2) .  4_(23) = { 20_(3) } 
12_(2) .  5_(23) = { 6_(3) } 
12_(2) .  6_(23) = { 6_(3) } 
13_(2) .  1_(23) = { 6_(3) , 7_(3) , 19_(3) } 
13_(2) .  2_(23) = { } 
13_(2) .  3_(23) = { } 
13_(2) .  4_(23) = { 6_(3) } 
13_(2) .  5_(23) = { 20_(3) } 
13_(2) .  6_(23) = { } 
14_(2) .  1_(23) = { 6_(3) , 7_(3) } 
14_(2) .  2_(23) = { 19_(3) } 
14_(2) .  3_(23) = { 19_(3) } 
14_(2) .  4_(23) = { 6_(3) } 
14_(2) .  5_(23) = { } 
14_(2) .  6_(23) = { 20_(3) } 
15_(2) .  1_(23) = { 6_(3) , 7_(3) } 
15_(2) .  2_(23) = { } 
15_(2) .  3_(23) = { } 
15_(2) .  4_(23) = { } 
15_(2) .  5_(23) = { } 
15_(2) .  6_(23) = { } 
16_(2) .  1_(23) = { 4_(3) } 
16_(2) .  2_(23) = { 8_(3) } 
16_(2) .  3_(23) = { 8_(3) } 
16_(2) .  4_(23) = { 5_(3) } 
16_(2) .  5_(23) = { } 
16_(2) .  6_(23) = { 17_(3) } 
17_(2) .  1_(23) = { 2_(3) , 3_(3) , 18_(3) } 
17_(2) .  2_(23) = { 2_(3) , 3_(3) } 
17_(2) .  3_(23) = { 2_(3) , 3_(3) } 
17_(2) .  4_(23) = { 3_(3) } 
17_(2) .  5_(23) = { 3_(3) } 
17_(2) .  6_(23) = { 3_(3) } 
18_(2) .  1_(23) = { 4_(3) , 5_(3) , 16_(3) } 
18_(2) .  2_(23) = { } 
18_(2) .  3_(23) = { } 
18_(2) .  4_(23) = { 16_(3) } 
18_(2) .  5_(23) = { } 
18_(2) .  6_(23) = { } 
19_(2) .  1_(23) = { 4_(3) , 5_(3) , 16_(3) } 
19_(2) .  2_(23) = { 16_(3) } 
19_(2) .  3_(23) = { 16_(3) } 
19_(2) .  4_(23) = { 16_(3) } 
19_(2) .  5_(23) = { 16_(3) } 
19_(2) .  6_(23) = { 16_(3) } 
20_(2) .  1_(23) = { 1_(3) , 9_(3) , 10_(3) } 
20_(2) .  2_(23) = { 1_(3) } 
20_(2) .  3_(23) = { 1_(3) } 
20_(2) .  4_(23) = { 12_(3) , 13_(3) , 14_(3) } 
20_(2) .  5_(23) = { 12_(3) , 13_(3) , 14_(3) } 
20_(2) .  6_(23) = { 12_(3) , 13_(3) } 
21_(2) .  1_(23) = { 1_(3) } 
21_(2) .  2_(23) = { 9_(3) } 
21_(2) .  3_(23) = { 10_(3) } 
21_(2) .  4_(23) = { 12_(3) } 
21_(2) .  5_(23) = { 12_(3) } 
21_(2) .  6_(23) = { 14_(3) } 

Half multplicative compatibility for 3 1 
1_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) , 14_(1) , 22_(1) } 
1_(3) .  2_(31) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
1_(3) .  3_(31) = { 2_(1) , 6_(1) , 7_(1) } 
1_(3) .  4_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(3) .  5_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
1_(3) .  6_(31) = { 2_(1) , 15_(1) } 
1_(3) .  7_(31) = { 2_(1) } 
2_(3) .  1_(31) = { 3_(1) , 4_(1) , 5_(1) , 12_(1) , 24_(1) } 
2_(3) .  2_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
2_(3) .  3_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
2_(3) .  4_(31) = { 2_(1) , 6_(1) , 7_(1) } 
2_(3) .  5_(31) = { 6_(1) , 15_(1) , 23_(1) } 
2_(3) .  6_(31) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
2_(3) .  7_(31) = { 1_(1) } 
3_(3) .  1_(31) = { 3_(1) , 4_(1) , 5_(1) , 12_(1) , 24_(1) } 
3_(3) .  2_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
3_(3) .  3_(31) = { 19_(1) , 20_(1) , 21_(1) } 
3_(3) .  4_(31) = { 6_(1) , 15_(1) , 23_(1) } 
3_(3) .  5_(31) = { 2_(1) , 6_(1) , 7_(1) } 
3_(3) .  6_(31) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
3_(3) .  7_(31) = { 19_(1) , 20_(1) , 21_(1) } 
4_(3) .  1_(31) = { 2_(1) , 6_(1) , 7_(1) , 15_(1) , 23_(1) } 
4_(3) .  2_(31) = { 14_(1) , 22_(1) } 
4_(3) .  3_(31) = { 14_(1) } 
4_(3) .  4_(31) = { 12_(1) , 24_(1) } 
4_(3) .  5_(31) = { 12_(1) , 24_(1) } 
4_(3) .  6_(31) = { 10_(1) , 11_(1) , 13_(1) } 
4_(3) .  7_(31) = { 10_(1) , 11_(1) } 
5_(3) .  1_(31) = { 2_(1) , 6_(1) , 7_(1) } 
5_(3) .  2_(31) = { 14_(1) } 
5_(3) .  3_(31) = { 22_(1) } 
5_(3) .  4_(31) = { 24_(1) } 
5_(3) .  5_(31) = { 12_(1) } 
5_(3) .  6_(31) = { 10_(1) , 11_(1) } 
5_(3) .  7_(31) = { 11_(1) , 13_(1) } 
6_(3) .  1_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
6_(3) .  2_(31) = { 12_(1) , 24_(1) } 
6_(3) .  3_(31) = { 24_(1) } 
6_(3) .  4_(31) = { 22_(1) } 
6_(3) .  5_(31) = { 14_(1) } 
6_(3) .  6_(31) = { 4_(1) , 5_(1) } 
6_(3) .  7_(31) = { 5_(1) } 
7_(3) .  1_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) , 19_(1) , 20_(1) , 21_(1) } 
7_(3) .  2_(31) = { 12_(1) , 24_(1) } 
7_(3) .  3_(31) = { 12_(1) } 
7_(3) .  4_(31) = { 14_(1) } 
7_(3) .  5_(31) = { 22_(1) } 
7_(3) .  6_(31) = { 4_(1) , 5_(1) } 
7_(3) .  7_(31) = { 4_(1) } 
8_(3) .  1_(31) = { 2_(1) , 15_(1) } 
8_(3) .  2_(31) = { 10_(1) , 11_(1) , 13_(1) } 
8_(3) .  3_(31) = { 10_(1) , 11_(1) } 
8_(3) .  4_(31) = { 4_(1) , 5_(1) } 
8_(3) .  5_(31) = { 4_(1) , 5_(1) } 
8_(3) .  6_(31) = { 22_(1) } 
8_(3) .  7_(31) = { 14_(1) } 
9_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
9_(3) .  2_(31) = { 2_(1) , 15_(1) } 
9_(3) .  3_(31) = { 2_(1) } 
9_(3) .  4_(31) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
9_(3) .  5_(31) = { 19_(1) , 20_(1) } 
9_(3) .  6_(31) = { 23_(1) } 
9_(3) .  7_(31) = { 6_(1) , 7_(1) } 
10_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 13_(1) } 
10_(3) .  2_(31) = { 2_(1) , 15_(1) } 
10_(3) .  3_(31) = { } 
10_(3) .  4_(31) = { 19_(1) , 20_(1) } 
10_(3) .  5_(31) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
10_(3) .  6_(31) = { 23_(1) } 
10_(3) .  7_(31) = { } 
11_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
11_(3) .  2_(31) = { 2_(1) , 6_(1) , 7_(1) } 
11_(3) .  3_(31) = { 6_(1) } 
11_(3) .  4_(31) = { 19_(1) , 20_(1) , 21_(1) } 
11_(3) .  5_(31) = { } 
11_(3) .  6_(31) = { 2_(1) } 
11_(3) .  7_(31) = { } 
12_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
12_(3) .  2_(31) = { 2_(1) , 6_(1) , 7_(1) } 
12_(3) .  3_(31) = { 15_(1) , 23_(1) } 
12_(3) .  4_(31) = { 19_(1) , 20_(1) } 
12_(3) .  5_(31) = { } 
12_(3) .  6_(31) = { 2_(1) } 
12_(3) .  7_(31) = { 15_(1) } 
13_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) , 14_(1) } 
13_(3) .  2_(31) = { 2_(1) , 6_(1) , 7_(1) } 
13_(3) .  3_(31) = { } 
13_(3) .  4_(31) = { 19_(1) } 
13_(3) .  5_(31) = { 1_(1) , 16_(1) , 17_(1) , 18_(1) } 
13_(3) .  6_(31) = { 2_(1) } 
13_(3) .  7_(31) = { } 
14_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
14_(3) .  2_(31) = { 2_(1) } 
14_(3) .  3_(31) = { 15_(1) } 
14_(3) .  4_(31) = { 19_(1) , 20_(1) } 
14_(3) .  5_(31) = { 1_(1) } 
14_(3) .  6_(31) = { 6_(1) , 7_(1) } 
14_(3) .  7_(31) = { 23_(1) } 
15_(3) .  1_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
15_(3) .  2_(31) = { 2_(1) } 
15_(3) .  3_(31) = { } 
15_(3) .  4_(31) = { 19_(1) , 20_(1) , 21_(1) } 
15_(3) .  5_(31) = { } 
15_(3) .  6_(31) = { 6_(1) , 7_(1) } 
15_(3) .  7_(31) = { } 
16_(3) .  1_(31) = { 2_(1) , 6_(1) , 7_(1) } 
16_(3) .  2_(31) = { 8_(1) , 9_(1) , 10_(1) , 11_(1) } 
16_(3) .  3_(31) = { 9_(1) , 11_(1) } 
16_(3) .  4_(31) = { 5_(1) } 
16_(3) .  5_(31) = { 5_(1) } 
16_(3) .  6_(31) = { 8_(1) , 9_(1) } 
16_(3) .  7_(31) = { 9_(1) } 
17_(3) .  1_(31) = { 2_(1) } 
17_(3) .  2_(31) = { 10_(1) , 11_(1) } 
17_(3) .  3_(31) = { 11_(1) , 13_(1) } 
17_(3) .  4_(31) = { 5_(1) } 
17_(3) .  5_(31) = { 4_(1) } 
17_(3) .  6_(31) = { 14_(1) } 
17_(3) .  7_(31) = { 22_(1) } 
18_(3) .  1_(31) = { 3_(1) , 4_(1) , 5_(1) } 
18_(3) .  2_(31) = { 16_(1) } 
18_(3) .  3_(31) = { 16_(1) } 
18_(3) .  4_(31) = { } 
18_(3) .  5_(31) = { } 
18_(3) .  6_(31) = { 16_(1) } 
18_(3) .  7_(31) = { 16_(1) } 
19_(3) .  1_(31) = { 1_(1) , 19_(1) , 20_(1) , 21_(1) } 
19_(3) .  2_(31) = { 4_(1) , 5_(1) } 
19_(3) .  3_(31) = { 4_(1) } 
19_(3) .  4_(31) = { 10_(1) , 11_(1) } 
19_(3) .  5_(31) = { 10_(1) , 11_(1) } 
19_(3) .  6_(31) = { 24_(1) } 
19_(3) .  7_(31) = { 12_(1) } 
20_(3) .  1_(31) = { 1_(1) } 
20_(3) .  2_(31) = { 4_(1) } 
20_(3) .  3_(31) = { 5_(1) } 
20_(3) .  4_(31) = { 11_(1) } 
20_(3) .  5_(31) = { 11_(1) } 
20_(3) .  6_(31) = { 12_(1) } 
20_(3) .  7_(31) = { 24_(1) } 

Half multplicative compatibility for 3 2 
1_(3) .  1_(32) = { 6_(2) , 7_(2) , 20_(2) , 21_(2) } 
1_(3) .  2_(32) = { 6_(2) , 7_(2) , 20_(2) } 
1_(3) .  3_(32) = { 6_(2) , 7_(2) , 20_(2) } 
1_(3) .  4_(32) = { 6_(2) , 7_(2) } 
1_(3) .  5_(32) = { 6_(2) , 7_(2) } 
1_(3) .  6_(32) = { 6_(2) , 7_(2) } 
2_(3) .  1_(32) = { 3_(2) , 4_(2) , 17_(2) } 
2_(3) .  2_(32) = { 3_(2) } 
2_(3) .  3_(32) = { 3_(2) , 4_(2) , 17_(2) } 
2_(3) .  4_(32) = { 3_(2) } 
2_(3) .  5_(32) = { 4_(2) } 
2_(3) .  6_(32) = { 3_(2) , 4_(2) } 
3_(3) .  1_(32) = { 3_(2) , 4_(2) , 17_(2) } 
3_(3) .  2_(32) = { 3_(2) , 4_(2) , 17_(2) } 
3_(3) .  3_(32) = { 3_(2) } 
3_(3) .  4_(32) = { 17_(2) } 
3_(3) .  5_(32) = { 17_(2) } 
3_(3) .  6_(32) = { 17_(2) } 
4_(3) .  1_(32) = { 2_(2) , 5_(2) , 8_(2) , 16_(2) , 18_(2) , 19_(2) } 
4_(3) .  2_(32) = { 2_(2) , 8_(2) } 
4_(3) .  3_(32) = { 2_(2) , 8_(2) } 
4_(3) .  4_(32) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
4_(3) .  5_(32) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
4_(3) .  6_(32) = { 2_(2) } 
5_(3) .  1_(32) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
5_(3) .  2_(32) = { 2_(2) } 
5_(3) .  3_(32) = { } 
5_(3) .  4_(32) = { 8_(2) , 16_(2) } 
5_(3) .  5_(32) = { 8_(2) , 16_(2) } 
5_(3) .  6_(32) = { 8_(2) } 
6_(3) .  1_(32) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
6_(3) .  2_(32) = { 1_(2) , 12_(2) , 13_(2) } 
6_(3) .  3_(32) = { 12_(2) } 
6_(3) .  4_(32) = { 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
6_(3) .  5_(32) = { 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
6_(3) .  6_(32) = { 12_(2) , 13_(2) } 
7_(3) .  1_(32) = { 1_(2) , 9_(2) , 10_(2) , 11_(2) , 12_(2) , 13_(2) , 14_(2) , 15_(2) } 
7_(3) .  2_(32) = { 12_(2) } 
7_(3) .  3_(32) = { 1_(2) , 12_(2) , 13_(2) } 
7_(3) .  4_(32) = { 9_(2) , 10_(2) } 
7_(3) .  5_(32) = { 10_(2) , 11_(2) } 
7_(3) .  6_(32) = { 1_(2) } 
8_(3) .  1_(32) = { 2_(2) , 8_(2) } 
8_(3) .  2_(32) = { 16_(2) } 
8_(3) .  3_(32) = { 16_(2) } 
8_(3) .  4_(32) = { 2_(2) } 
8_(3) .  5_(32) = { 2_(2) } 
8_(3) .  6_(32) = { 5_(2) } 
9_(3) .  1_(32) = { 6_(2) , 7_(2) , 20_(2) } 
9_(3) .  2_(32) = { 21_(2) } 
9_(3) .  3_(32) = { } 
9_(3) .  4_(32) = { 6_(2) } 
9_(3) .  5_(32) = { 7_(2) } 
9_(3) .  6_(32) = { 7_(2) } 
10_(3) .  1_(32) = { 6_(2) , 7_(2) , 20_(2) } 
10_(3) .  2_(32) = { } 
10_(3) .  3_(32) = { 21_(2) } 
10_(3) .  4_(32) = { } 
10_(3) .  5_(32) = { } 
10_(3) .  6_(32) = { } 
11_(3) .  1_(32) = { 6_(2) , 7_(2) } 
11_(3) .  2_(32) = { } 
11_(3) .  3_(32) = { } 
11_(3) .  4_(32) = { } 
11_(3) .  5_(32) = { } 
11_(3) .  6_(32) = { } 
12_(3) .  1_(32) = { 6_(2) , 7_(2) } 
12_(3) .  2_(32) = { 6_(2) } 
12_(3) .  3_(32) = { } 
12_(3) .  4_(32) = { 21_(2) } 
12_(3) .  5_(32) = { 21_(2) } 
12_(3) .  6_(32) = { 20_(2) } 
13_(3) .  1_(32) = { 6_(2) , 7_(2) } 
13_(3) .  2_(32) = { 6_(2) , 7_(2) } 
13_(3) .  3_(32) = { } 
13_(3) .  4_(32) = { } 
13_(3) .  5_(32) = { } 
13_(3) .  6_(32) = { } 
14_(3) .  1_(32) = { 6_(2) , 7_(2) } 
14_(3) .  2_(32) = { 7_(2) } 
14_(3) .  3_(32) = { } 
14_(3) .  4_(32) = { 20_(2) } 
14_(3) .  5_(32) = { 20_(2) } 
14_(3) .  6_(32) = { 21_(2) } 
15_(3) .  1_(32) = { 6_(2) , 7_(2) } 
15_(3) .  2_(32) = { } 
15_(3) .  3_(32) = { } 
15_(3) .  4_(32) = { } 
15_(3) .  5_(32) = { } 
15_(3) .  6_(32) = { } 
16_(3) .  1_(32) = { 2_(2) , 5_(2) , 18_(2) , 19_(2) } 
16_(3) .  2_(32) = { 19_(2) } 
16_(3) .  3_(32) = { 19_(2) } 
16_(3) .  4_(32) = { 18_(2) , 19_(2) } 
16_(3) .  5_(32) = { 19_(2) } 
16_(3) .  6_(32) = { 19_(2) } 
17_(3) .  1_(32) = { 2_(2) } 
17_(3) .  2_(32) = { 5_(2) } 
17_(3) .  3_(32) = { } 
17_(3) .  4_(32) = { 8_(2) } 
17_(3) .  5_(32) = { 8_(2) } 
17_(3) .  6_(32) = { 16_(2) } 
18_(3) .  1_(32) = { 3_(2) , 4_(2) , 17_(2) } 
18_(3) .  2_(32) = { 4_(2) } 
18_(3) .  3_(32) = { 4_(2) } 
18_(3) .  4_(32) = { 3_(2) , 4_(2) } 
18_(3) .  5_(32) = { 3_(2) , 4_(2) } 
18_(3) .  6_(32) = { 4_(2) } 
19_(3) .  1_(32) = { 1_(2) , 12_(2) , 13_(2) } 
19_(3) .  2_(32) = { 14_(2) } 
19_(3) .  3_(32) = { 14_(2) } 
19_(3) .  4_(32) = { 1_(2) } 
19_(3) .  5_(32) = { 1_(2) } 
19_(3) .  6_(32) = { 10_(2) , 11_(2) } 
20_(3) .  1_(32) = { 1_(2) } 
20_(3) .  2_(32) = { 10_(2) } 
20_(3) .  3_(32) = { 10_(2) } 
20_(3) .  4_(32) = { 12_(2) } 
20_(3) .  5_(32) = { 13_(2) } 
20_(3) .  6_(32) = { 14_(2) } 

Half multplicative compatibility for 3 3 
1_(3) .  1_(33) = { 6_(3) , 7_(3) , 19_(3) , 20_(3) } 
1_(3) .  2_(33) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
1_(3) .  3_(33) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
1_(3) .  4_(33) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
1_(3) .  5_(33) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
1_(3) .  6_(33) = { 2_(3) , 3_(3) , 18_(3) } 
1_(3) .  7_(33) = { 2_(3) , 3_(3) , 18_(3) } 
1_(3) .  8_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
1_(3) .  9_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
1_(3) .  10_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
1_(3) .  11_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
1_(3) .  12_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
1_(3) .  13_(33) = { 1_(3) } 
2_(3) .  1_(33) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
2_(3) .  2_(33) = { 7_(3) , 20_(3) } 
2_(3) .  3_(33) = { 6_(3) , 7_(3) , 19_(3) } 
2_(3) .  4_(33) = { 6_(3) , 20_(3) } 
2_(3) .  5_(33) = { 6_(3) , 7_(3) , 19_(3) } 
2_(3) .  6_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
2_(3) .  7_(33) = { 1_(3) , 9_(3) , 10_(3) } 
2_(3) .  8_(33) = { 2_(3) , 3_(3) , 18_(3) } 
2_(3) .  9_(33) = { 3_(3) } 
2_(3) .  10_(33) = { 2_(3) , 3_(3) , 18_(3) } 
2_(3) .  11_(33) = { 2_(3) } 
2_(3) .  12_(33) = { 2_(3) , 3_(3) } 
2_(3) .  13_(33) = { 2_(3) } 
3_(3) .  1_(33) = { 4_(3) , 5_(3) , 8_(3) , 16_(3) , 17_(3) } 
3_(3) .  2_(33) = { 6_(3) , 7_(3) , 19_(3) } 
3_(3) .  3_(33) = { 7_(3) , 20_(3) } 
3_(3) .  4_(33) = { 6_(3) , 7_(3) , 19_(3) } 
3_(3) .  5_(33) = { 6_(3) , 20_(3) } 
3_(3) .  6_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
3_(3) .  7_(33) = { 11_(3) , 12_(3) , 13_(3) } 
3_(3) .  8_(33) = { 3_(3) } 
3_(3) .  9_(33) = { 2_(3) , 3_(3) , 18_(3) } 
3_(3) .  10_(33) = { 2_(3) } 
3_(3) .  11_(33) = { 2_(3) , 3_(3) , 18_(3) } 
3_(3) .  12_(33) = { 2_(3) , 3_(3) } 
3_(3) .  13_(33) = { 3_(3) } 
4_(3) .  1_(33) = { 2_(3) , 3_(3) , 18_(3) } 
4_(3) .  2_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
4_(3) .  3_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
4_(3) .  4_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
4_(3) .  5_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
4_(3) .  6_(33) = { 19_(3) , 20_(3) } 
4_(3) .  7_(33) = { 19_(3) } 
4_(3) .  8_(33) = { 8_(3) , 17_(3) } 
4_(3) .  9_(33) = { 8_(3) , 17_(3) } 
4_(3) .  10_(33) = { 8_(3) , 17_(3) } 
4_(3) .  11_(33) = { 8_(3) , 17_(3) } 
4_(3) .  12_(33) = { 4_(3) , 5_(3) } 
4_(3) .  13_(33) = { 4_(3) } 
5_(3) .  1_(33) = { 2_(3) , 3_(3) , 18_(3) } 
5_(3) .  2_(33) = { 1_(3) , 9_(3) , 10_(3) } 
5_(3) .  3_(33) = { 11_(3) } 
5_(3) .  4_(33) = { 1_(3) , 9_(3) , 10_(3) } 
5_(3) .  5_(33) = { 11_(3) , 12_(3) , 13_(3) } 
5_(3) .  6_(33) = { 19_(3) } 
5_(3) .  7_(33) = { 20_(3) } 
5_(3) .  8_(33) = { 17_(3) } 
5_(3) .  9_(33) = { 8_(3) } 
5_(3) .  10_(33) = { } 
5_(3) .  11_(33) = { 8_(3) } 
5_(3) .  12_(33) = { 4_(3) } 
5_(3) .  13_(33) = { 5_(3) } 
6_(3) .  1_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
6_(3) .  2_(33) = { 2_(3) , 3_(3) , 18_(3) } 
6_(3) .  3_(33) = { 2_(3) } 
6_(3) .  4_(33) = { 2_(3) , 3_(3) , 18_(3) } 
6_(3) .  5_(33) = { 3_(3) } 
6_(3) .  6_(33) = { 8_(3) , 17_(3) } 
6_(3) .  7_(33) = { 17_(3) } 
6_(3) .  8_(33) = { 20_(3) } 
6_(3) .  9_(33) = { 19_(3) } 
6_(3) .  10_(33) = { 20_(3) } 
6_(3) .  11_(33) = { 19_(3) } 
6_(3) .  12_(33) = { 6_(3) , 7_(3) } 
6_(3) .  13_(33) = { 6_(3) } 
7_(3) .  1_(33) = { 1_(3) , 9_(3) , 10_(3) , 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
7_(3) .  2_(33) = { 2_(3) } 
7_(3) .  3_(33) = { 2_(3) , 3_(3) , 18_(3) } 
7_(3) .  4_(33) = { 3_(3) } 
7_(3) .  5_(33) = { 2_(3) , 3_(3) , 18_(3) } 
7_(3) .  6_(33) = { 8_(3) , 17_(3) } 
7_(3) .  7_(33) = { 8_(3) } 
7_(3) .  8_(33) = { 19_(3) } 
7_(3) .  9_(33) = { 20_(3) } 
7_(3) .  10_(33) = { 19_(3) } 
7_(3) .  11_(33) = { 20_(3) } 
7_(3) .  12_(33) = { 6_(3) , 7_(3) } 
7_(3) .  13_(33) = { 7_(3) } 
8_(3) .  1_(33) = { 2_(3) , 3_(3) } 
8_(3) .  2_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
8_(3) .  3_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
8_(3) .  4_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
8_(3) .  5_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
8_(3) .  6_(33) = { 6_(3) , 7_(3) } 
8_(3) .  7_(33) = { 6_(3) , 7_(3) } 
8_(3) .  8_(33) = { 4_(3) , 5_(3) } 
8_(3) .  9_(33) = { 4_(3) , 5_(3) } 
8_(3) .  10_(33) = { 4_(3) , 5_(3) } 
8_(3) .  11_(33) = { 4_(3) , 5_(3) } 
8_(3) .  12_(33) = { 17_(3) } 
8_(3) .  13_(33) = { 8_(3) } 
9_(3) .  1_(33) = { 6_(3) , 7_(3) } 
9_(3) .  2_(33) = { } 
9_(3) .  3_(33) = { 4_(3) , 5_(3) , 16_(3) } 
9_(3) .  4_(33) = { } 
9_(3) .  5_(33) = { 4_(3) , 5_(3) , 16_(3) } 
9_(3) .  6_(33) = { 2_(3) , 3_(3) } 
9_(3) .  7_(33) = { 2_(3) , 3_(3) } 
9_(3) .  8_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
9_(3) .  9_(33) = { 12_(3) , 13_(3) } 
9_(3) .  10_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
9_(3) .  11_(33) = { 11_(3) , 12_(3) } 
9_(3) .  12_(33) = { 14_(3) , 15_(3) } 
9_(3) .  13_(33) = { 9_(3) } 
10_(3) .  1_(33) = { 6_(3) , 7_(3) } 
10_(3) .  2_(33) = { 4_(3) , 5_(3) , 16_(3) } 
10_(3) .  3_(33) = { } 
10_(3) .  4_(33) = { 4_(3) , 5_(3) , 16_(3) } 
10_(3) .  5_(33) = { } 
10_(3) .  6_(33) = { 2_(3) , 3_(3) } 
10_(3) .  7_(33) = { } 
10_(3) .  8_(33) = { 12_(3) , 13_(3) } 
10_(3) .  9_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
10_(3) .  10_(33) = { 11_(3) , 12_(3) } 
10_(3) .  11_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
10_(3) .  12_(33) = { 14_(3) , 15_(3) } 
10_(3) .  13_(33) = { 10_(3) } 
11_(3) .  1_(33) = { 6_(3) , 7_(3) , 19_(3) } 
11_(3) .  2_(33) = { } 
11_(3) .  3_(33) = { 16_(3) } 
11_(3) .  4_(33) = { } 
11_(3) .  5_(33) = { 5_(3) , 16_(3) , 17_(3) } 
11_(3) .  6_(33) = { 2_(3) , 3_(3) , 18_(3) } 
11_(3) .  7_(33) = { 3_(3) } 
11_(3) .  8_(33) = { 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
11_(3) .  9_(33) = { } 
11_(3) .  10_(33) = { 11_(3) } 
11_(3) .  11_(33) = { } 
11_(3) .  12_(33) = { 1_(3) } 
11_(3) .  13_(33) = { 11_(3) } 
12_(3) .  1_(33) = { 6_(3) , 7_(3) , 19_(3) } 
12_(3) .  2_(33) = { } 
12_(3) .  3_(33) = { } 
12_(3) .  4_(33) = { } 
12_(3) .  5_(33) = { } 
12_(3) .  6_(33) = { 2_(3) , 3_(3) , 18_(3) } 
12_(3) .  7_(33) = { } 
12_(3) .  8_(33) = { 12_(3) , 13_(3) , 14_(3) } 
12_(3) .  9_(33) = { 10_(3) } 
12_(3) .  10_(33) = { } 
12_(3) .  11_(33) = { 9_(3) } 
12_(3) .  12_(33) = { 1_(3) } 
12_(3) .  13_(33) = { 12_(3) } 
13_(3) .  1_(33) = { 6_(3) , 7_(3) , 19_(3) } 
13_(3) .  2_(33) = { 4_(3) , 8_(3) } 
13_(3) .  3_(33) = { } 
13_(3) .  4_(33) = { 4_(3) , 8_(3) } 
13_(3) .  5_(33) = { } 
13_(3) .  6_(33) = { 2_(3) , 3_(3) , 18_(3) } 
13_(3) .  7_(33) = { } 
13_(3) .  8_(33) = { 13_(3) } 
13_(3) .  9_(33) = { 1_(3) , 9_(3) , 10_(3) } 
13_(3) .  10_(33) = { } 
13_(3) .  11_(33) = { 1_(3) , 9_(3) , 10_(3) } 
13_(3) .  12_(33) = { 1_(3) } 
13_(3) .  13_(33) = { 13_(3) } 
14_(3) .  1_(33) = { 6_(3) , 7_(3) } 
14_(3) .  2_(33) = { 4_(3) } 
14_(3) .  3_(33) = { } 
14_(3) .  4_(33) = { 4_(3) } 
14_(3) .  5_(33) = { } 
14_(3) .  6_(33) = { 2_(3) , 3_(3) } 
14_(3) .  7_(33) = { } 
14_(3) .  8_(33) = { 12_(3) , 13_(3) } 
14_(3) .  9_(33) = { 1_(3) } 
14_(3) .  10_(33) = { } 
14_(3) .  11_(33) = { 1_(3) } 
14_(3) .  12_(33) = { 9_(3) , 10_(3) } 
14_(3) .  13_(33) = { 14_(3) } 
15_(3) .  1_(33) = { 6_(3) , 7_(3) } 
15_(3) .  2_(33) = { } 
15_(3) .  3_(33) = { 16_(3) } 
15_(3) .  4_(33) = { } 
15_(3) .  5_(33) = { 16_(3) } 
15_(3) .  6_(33) = { 2_(3) , 3_(3) } 
15_(3) .  7_(33) = { } 
15_(3) .  8_(33) = { 11_(3) , 12_(3) , 13_(3) } 
15_(3) .  9_(33) = { } 
15_(3) .  10_(33) = { 11_(3) } 
15_(3) .  11_(33) = { } 
15_(3) .  12_(33) = { 9_(3) , 10_(3) } 
15_(3) .  13_(33) = { 15_(3) } 
16_(3) .  1_(33) = { 2_(3) , 3_(3) , 18_(3) } 
16_(3) .  2_(33) = { 11_(3) } 
16_(3) .  3_(33) = { 11_(3) } 
16_(3) .  4_(33) = { 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
16_(3) .  5_(33) = { 11_(3) , 12_(3) , 13_(3) , 14_(3) , 15_(3) } 
16_(3) .  6_(33) = { 6_(3) , 7_(3) } 
16_(3) .  7_(33) = { 6_(3) } 
16_(3) .  8_(33) = { 5_(3) , 16_(3) } 
16_(3) .  9_(33) = { 5_(3) , 16_(3) } 
16_(3) .  10_(33) = { 16_(3) } 
16_(3) .  11_(33) = { 16_(3) } 
16_(3) .  12_(33) = { 16_(3) } 
16_(3) .  13_(33) = { 16_(3) } 
17_(3) .  1_(33) = { 2_(3) , 3_(3) } 
17_(3) .  2_(33) = { 1_(3) } 
17_(3) .  3_(33) = { 11_(3) } 
17_(3) .  4_(33) = { 1_(3) } 
17_(3) .  5_(33) = { 11_(3) , 12_(3) , 13_(3) } 
17_(3) .  6_(33) = { 6_(3) , 7_(3) } 
17_(3) .  7_(33) = { 6_(3) } 
17_(3) .  8_(33) = { 5_(3) } 
17_(3) .  9_(33) = { 4_(3) } 
17_(3) .  10_(33) = { } 
17_(3) .  11_(33) = { 4_(3) } 
17_(3) .  12_(33) = { 8_(3) } 
17_(3) .  13_(33) = { 17_(3) } 
18_(3) .  1_(33) = { 4_(3) , 5_(3) , 16_(3) } 
18_(3) .  2_(33) = { 6_(3) , 7_(3) } 
18_(3) .  3_(33) = { 6_(3) , 7_(3) } 
18_(3) .  4_(33) = { 6_(3) , 7_(3) } 
18_(3) .  5_(33) = { 6_(3) , 7_(3) } 
18_(3) .  6_(33) = { } 
18_(3) .  7_(33) = { } 
18_(3) .  8_(33) = { 18_(3) } 
18_(3) .  9_(33) = { 18_(3) } 
18_(3) .  10_(33) = { 18_(3) } 
18_(3) .  11_(33) = { 18_(3) } 
18_(3) .  12_(33) = { 18_(3) } 
18_(3) .  13_(33) = { 18_(3) } 
19_(3) .  1_(33) = { 1_(3) , 11_(3) , 12_(3) , 13_(3) } 
19_(3) .  2_(33) = { 2_(3) , 3_(3) } 
19_(3) .  3_(33) = { 2_(3) , 3_(3) } 
19_(3) .  4_(33) = { 2_(3) , 3_(3) } 
19_(3) .  5_(33) = { 2_(3) , 3_(3) } 
19_(3) .  6_(33) = { 4_(3) , 5_(3) } 
19_(3) .  7_(33) = { 4_(3) } 
19_(3) .  8_(33) = { 6_(3) , 7_(3) } 
19_(3) .  9_(33) = { 6_(3) , 7_(3) } 
19_(3) .  10_(33) = { 6_(3) , 7_(3) } 
19_(3) .  11_(33) = { 6_(3) , 7_(3) } 
19_(3) .  12_(33) = { 20_(3) } 
19_(3) .  13_(33) = { 19_(3) } 
20_(3) .  1_(33) = { 1_(3) } 
20_(3) .  2_(33) = { 2_(3) } 
20_(3) .  3_(33) = { 2_(3) } 
20_(3) .  4_(33) = { 3_(3) } 
20_(3) .  5_(33) = { 3_(3) } 
20_(3) .  6_(33) = { 4_(3) } 
20_(3) .  7_(33) = { 5_(3) } 
20_(3) .  8_(33) = { 6_(3) } 
20_(3) .  9_(33) = { 6_(3) } 
20_(3) .  10_(33) = { 7_(3) } 
20_(3) .  11_(33) = { 7_(3) } 
20_(3) .  12_(33) = { 19_(3) } 
20_(3) .  13_(33) = { 20_(3) } 

